Electric dipole moments at one-loop in the dimension-6 SMEFT

In this paper we present the complete expressions of the lepton and neutron electric dipole moments (EDMs) in the Standard Model Effective Field Theory (SMEFT), up to 1-loop and dimension-6 level and including both RG running contributions and finite corrections. The latter play a fundamental role in the cases of operators that do not renormalize the dipoles, but there are also classes of operators for which they provide an important fraction, $10-20\%$, of the total 1-loop contribution, if the new physics scale is around $\Lambda=5$ TeV. We present the full set of bounds on each individual Wilson coefficient contributing to the EDMs using both the current experimental constraints, as well as those from future experiments, which are expected to improve by at least an order of magnitude.

==> AncillaryNotebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    324810,       9133]
NotebookOptionsPosition[    308568,       8844]
NotebookOutlinePosition[    308960,       8860]
CellTagsIndexPosition[    308917,       8857]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Ancillary notebook for analytic expressions in  ",
 ButtonBox["arXiv:2109.15085",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/2109.15085"], None},
  ButtonNote->"http://arxiv.org/abs/2109.15085"]
}], "Title",
 CellChangeTimes->{{3.86662802113523*^9, 3.866628169205227*^9}, {
  3.876460049328947*^9, 
  3.876460064850993*^9}},ExpressionUUID->"67933d39-05a2-46c4-8545-\
01d4fc1d45a3"],

Cell["\<\
Note that even though the results are given with generic flavor indices in \
this notebook, the results are only true assuming light external quarks as we \
expanded the results in the top mass whenever necessary.\
\>", "Text",
 CellChangeTimes->{{3.869127782881797*^9, 3.86912782719274*^9}, {
  3.8691278600596857`*^9, 3.8691278934323397`*^9}, {3.869128007289398*^9, 
  3.869128258880043*^9}, {3.86912833416928*^9, 3.8691283361913633`*^9}, {
  3.876454937022224*^9, 3.876454938569367*^9}, {3.876454984450388*^9, 
  3.876454986160591*^9}, {3.876455027796673*^9, 3.876455047097188*^9}, {
  3.876460082596169*^9, 3.876460098815322*^9}, {3.876461449675606*^9, 
  3.876461470353294*^9}},ExpressionUUID->"e9109d82-b9cf-4fc0-a79b-\
f5fe2b1898e5"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.866098680844398*^9, 
  3.866098687963255*^9}},ExpressionUUID->"5f3bd1cb-1c03-4da1-beca-\
f4168460e7c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ce\[Gamma]", "[", 
    RowBox[{"f1_", ",", "f2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"cW", " ", 
     RowBox[{"CeB", "[", 
      RowBox[{"f1", ",", "f2"}], "]"}]}], "+", 
    RowBox[{"2", "Tl3", " ", "sW", " ", 
     RowBox[{"CeW", "[", 
      RowBox[{"f1", ",", "f2"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CeZ", "[", 
    RowBox[{"f1_", ",", "f2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "sW"}], " ", 
     RowBox[{"CeB", "[", 
      RowBox[{"f1", ",", "f2"}], "]"}]}], "+", 
    RowBox[{"2", "Tl3", " ", "cW", " ", 
     RowBox[{"CeW", "[", 
      RowBox[{"f1", ",", "f2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cu\[Gamma]", "[", 
    RowBox[{"f1_", ",", "f2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"cW", " ", 
     RowBox[{"CuB", "[", 
      RowBox[{"f1", ",", "f2"}], "]"}]}], "+", 
    RowBox[{"2", "Tu3", " ", "sW", " ", 
     RowBox[{"CuW", "[", 
      RowBox[{"f1", ",", "f2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CuZ", "[", 
    RowBox[{"f1_", ",", "f2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "sW"}], " ", 
     RowBox[{"CuB", "[", 
      RowBox[{"f1", ",", "f2"}], "]"}]}], "+", 
    RowBox[{"2", "Tu3", " ", "cW", " ", 
     RowBox[{"CuW", "[", 
      RowBox[{"f1", ",", "f2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cd\[Gamma]", "[", 
    RowBox[{"f1_", ",", "f2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"cW", " ", 
     RowBox[{"CuB", "[", 
      RowBox[{"f1", ",", "f2"}], "]"}]}], "+", 
    RowBox[{"2", "Td3", " ", "sW", " ", 
     RowBox[{"CuW", "[", 
      RowBox[{"f1", ",", "f2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CdZ", "[", 
     RowBox[{"f1_", ",", "f2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "sW"}], " ", 
      RowBox[{"CuB", "[", 
       RowBox[{"f1", ",", "f2"}], "]"}]}], "+", 
     RowBox[{"2", "Td3", " ", "cW", " ", 
      RowBox[{"CuW", "[", 
       RowBox[{"f1", ",", "f2"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ml", "[", "f_", "]"}], ":=", 
   RowBox[{"Switch", "[", 
    RowBox[{
    "f", ",", "1", ",", "me", ",", "2", ",", "m\[Mu]", ",", "3", ",", 
     "m\[Tau]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mu", "[", "f_", "]"}], ":=", 
   RowBox[{"Switch", "[", 
    RowBox[{
    "f", ",", "1", ",", "mu", ",", "2", ",", "mc", ",", "3", ",", "mt"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"md", "[", "f_", "]"}], ":=", 
   RowBox[{"Switch", "[", 
    RowBox[{
    "f", ",", "1", ",", "md", ",", "2", ",", "ms", ",", "3", ",", "mb"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.866098696539515*^9, 3.866098729462936*^9}, {
  3.8660987694974546`*^9, 3.8660987965232162`*^9}, {3.866098847098978*^9, 
  3.866098854486045*^9}, {3.8661005245818996`*^9, 3.8661005642791367`*^9}, {
  3.866100686746706*^9, 3.866100704221664*^9}, {3.866100805035095*^9, 
  3.866100806426428*^9}, {3.866100913499502*^9, 3.866100933322432*^9}, {
  3.866100973021044*^9, 3.866100975428453*^9}, {3.866101056246607*^9, 
  3.866101125441887*^9}, {3.866101266263188*^9, 3.866101273018403*^9}, {
  3.866101540442677*^9, 3.8661015696128197`*^9}, {3.86610579756635*^9, 
  3.866105815427525*^9}, {3.866537012702026*^9, 3.866537044589113*^9}, {
  3.869125393874156*^9, 3.86912542364419*^9}, {3.8691283880094433`*^9, 
  3.86912852653724*^9}, {3.876455612021126*^9, 3.876455622786421*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"8bd94c9f-66ca-4049-92b9-07461207ac66"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SqrtBox[
      RowBox[{
       SuperscriptBox["x", "2"], "-", 
       RowBox[{"2", " ", "x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       SuperscriptBox["y", "4"], "-", 
       RowBox[{"2", " ", "x", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       SuperscriptBox["z", "4"]}]], "x"], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox["y", "2"], "+", 
       SuperscriptBox["z", "2"], "-", "x", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["x", "2"], "-", 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         SuperscriptBox["y", "4"], "-", 
         RowBox[{"2", " ", "x", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "2"]}], "+", 
         SuperscriptBox["z", "4"]}]]}], 
      RowBox[{"2", "y", " ", "z"}]], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C0", "[", 
    RowBox[{"x_", ",", "y_", ",", 
     SqrtBox["x_"]}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Pi]", "2"], "6"], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["y", "4"], "-", 
          RowBox[{"4", "x", " ", 
           SuperscriptBox["y", "2"]}]}]], "-", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{
        RowBox[{"2", "x"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["y", "4"], "-", 
          RowBox[{"4", "x", " ", 
           SuperscriptBox["y", "2"]}]}]], "-", 
        SuperscriptBox["y", "2"]}]], "]"}]}], "-", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      FractionBox[
       RowBox[{"2", "x"}], 
       RowBox[{
        SuperscriptBox["y", "2"], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["y", "4"], "-", 
          RowBox[{"4", "x", " ", 
           SuperscriptBox["y", "2"]}]}]]}]]}], "]"}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", "x"}], 
        RowBox[{
         RowBox[{"2", "x"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["y", "4"], "-", 
           RowBox[{"4", "x", " ", 
            SuperscriptBox["y", "2"]}]}]], "-", 
         SuperscriptBox["y", "2"]}]]}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.866703573329424*^9, 3.8667036528643293`*^9}, {
  3.86670370856106*^9, 3.866703720436243*^9}, {3.8667038009623737`*^9, 
  3.866703985763582*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"95c1f036-1a5d-4b3a-91b5-db6e937a727a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
   "mt", ">", "mH", ">", "mZ", ">", "mW", ">", "mb", ">", "m\[Tau]", ">", 
    "mc", ">", "m\[Mu]", ">", "ms", ">", "md", ">", "mu", ">", "me", ">", 
    "0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.866708783197928*^9, 3.866708804714966*^9}, {
  3.866708839562903*^9, 3.866708882531073*^9}, {3.866708918278118*^9, 
  3.866708919548669*^9}, {3.866712118835762*^9, 3.866712119842387*^9}, {
  3.866712191264873*^9, 3.866712213133252*^9}, {3.876460139053247*^9, 
  3.8764601398160343`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"463868e3-4a04-49dd-a18a-12b02235f77c"]
}, Closed]],

Cell[CellGroupData[{

Cell["1-loop expression for lepton EDMs", "Section",
 CellChangeTimes->{{3.866098894216069*^9, 3.8660989072107067`*^9}, {
  3.866529462250936*^9, 
  3.866529463206779*^9}},ExpressionUUID->"7b797c01-cae1-472a-95aa-\
d87fefcad170"],

Cell[CellGroupData[{

Cell["Expressions for WFR", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.869125565589802*^9, 3.8691255826663837`*^9}, 
   3.8691256146454906`*^9},ExpressionUUID->"cd0fb4ff-4624-4b12-a68d-\
8186bc9c1106"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"LeptonWFR", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Ql", "2"]}], "-", 
    FractionBox[
     SuperscriptBox["e", "2"], 
     RowBox[{"4", 
      SuperscriptBox["sW", "2"]}]], "-", 
    RowBox[{
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{"2", 
       SuperscriptBox["sW", "2"], 
       SuperscriptBox["cW", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Tl3", "-", 
          RowBox[{"Ql", " ", 
           SuperscriptBox["sW", "2"]}]}], ")"}], "2"], "+", 
       RowBox[{
        SuperscriptBox["Ql", "2"], 
        SuperscriptBox["sW", "4"]}]}], ")"}]}], "+", 
    RowBox[{"4", 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Ql", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", 
       RowBox[{"ml", "[", "f", "]"}]], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{"2", 
       SuperscriptBox["sW", "2"]}]], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{
       SuperscriptBox["sW", "2"], 
       SuperscriptBox["cW", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Tl3", "-", 
          RowBox[{"Ql", " ", 
           SuperscriptBox["sW", "2"]}]}], ")"}], "2"], "+", 
       RowBox[{
        SuperscriptBox["Ql", "2"], 
        SuperscriptBox["sW", "4"]}]}], ")"}], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HiggsWFR", ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", "Nc", "  ", 
      SuperscriptBox["mt", "2"]}], 
     SuperscriptBox["v", "2"]], "-", " ", 
    FractionBox[
     RowBox[{"4", 
      SuperscriptBox["e", "2"]}], 
     SuperscriptBox["sW", "2"]], "-", " ", 
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["e", "2"]}], 
     RowBox[{
      SuperscriptBox["sW", "2"], 
      SuperscriptBox["cW", "2"]}]], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"4", "Nc", "  ", 
       SuperscriptBox["mt", "2"]}], 
      SuperscriptBox["v", "2"]], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mt"], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SuperscriptBox["e", "2"]}], 
      SuperscriptBox["sW", "2"]], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["e", "2"]}], 
      RowBox[{
       SuperscriptBox["sW", "2"], 
       SuperscriptBox["cW", "2"]}]], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "Nc", "  ", 
       SuperscriptBox["mt", "2"]}], 
      SuperscriptBox["v", "2"]], 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"4", 
         SuperscriptBox["mt", "2"]}], "-", 
        SuperscriptBox["mH", "2"]}], 
       SuperscriptBox["mH", "2"]]], 
     RowBox[{"ArcTan", "[", 
      RowBox[{"mH", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"4", 
           SuperscriptBox["mt", "2"]}], "-", 
          SuperscriptBox["mH", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             SuperscriptBox["mt", "2"]}], "-", 
            SuperscriptBox["mH", "2"]}], ")"}], "2"]]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["e", "2"]}], 
      SuperscriptBox["sW", "2"]], 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"4", 
         SuperscriptBox["mW", "2"]}], "-", 
        SuperscriptBox["mH", "2"]}], 
       SuperscriptBox["mH", "2"]]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ArcTan", "[", 
        RowBox[{"mH", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"4", 
             SuperscriptBox["mW", "2"]}], "-", 
            SuperscriptBox["mH", "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               SuperscriptBox["mW", "2"]}], "-", 
              SuperscriptBox["mH", "2"]}], ")"}], "2"]]]}], "]"}], "+", 
       "\[Pi]"}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{
       SuperscriptBox["sW", "2"], 
       SuperscriptBox["cW", "2"]}]], 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"4", 
         SuperscriptBox["mZ", "2"]}], "-", 
        SuperscriptBox["mH", "2"]}], 
       SuperscriptBox["mH", "2"]]], 
     RowBox[{"ArcTan", "[", 
      RowBox[{"mH", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"4", 
           SuperscriptBox["mZ", "2"]}], "-", 
          SuperscriptBox["mH", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             SuperscriptBox["mZ", "2"]}], "-", 
            SuperscriptBox["mH", "2"]}], ")"}], "2"]]]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PhotonWFRlep", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["e", "2"]}], "3"]}], "-", 
    RowBox[{"14", 
     SuperscriptBox["e", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Ql", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", 
         RowBox[{"ml", "[", "i", "]"}]], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "f", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     SuperscriptBox["e", "2"], "Nc", " ", 
     SuperscriptBox["Qu", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", 
         RowBox[{"mu", "[", "i", "]"}]], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "f", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     SuperscriptBox["e", "2"], "Nc", " ", 
     SuperscriptBox["Qd", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", 
         RowBox[{"md", "[", "i", "]"}]], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "f", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Ql", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", 
         RowBox[{"ml", "[", "f", "]"}]], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"f", "-", "1"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     SuperscriptBox["e", "2"], "Nc", " ", 
     SuperscriptBox["Qu", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", 
         RowBox[{"ml", "[", "f", "]"}]], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"f", "-", "1"}]}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     SuperscriptBox["e", "2"], "Nc", " ", 
     SuperscriptBox["Qd", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", 
         RowBox[{"ml", "[", "f", "]"}]], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"f", "-", "1"}]}], "}"}]}], "]"}]}]}]}], ";", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Stop", " ", "running", " ", "of", " ", "fermions", " ", "in", " ", "loop",
     " ", "at", " ", "mass", " ", "of", " ", "external", " ", "fermion", " ", 
    "if", " ", "heavier", " ", "than", " ", "fermion", " ", "in", " ", 
    RowBox[{"loop", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"PhotonZmixing", ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["e", "2"], "cW"}], 
      RowBox[{"3", "sW"}]]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"42", 
        SuperscriptBox["cW", "2"]}]}], 
      RowBox[{"6", "sW", " ", "cW"}]], 
     SuperscriptBox["e", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], 
     SuperscriptBox["e", "2"], "Ql", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"Tl3", "-", 
        RowBox[{"2", "Ql", " ", 
         SuperscriptBox["sW", "2"]}]}], ")"}], 
      RowBox[{"sW", " ", "cW"}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", "mZ"], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], 
     SuperscriptBox["e", "2"], "Nc", " ", "Qd", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"Td3", "-", 
        RowBox[{"2", "Qd", " ", 
         SuperscriptBox["sW", "2"]}]}], ")"}], 
      RowBox[{"sW", " ", "cW"}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", "mZ"], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], 
     SuperscriptBox["e", "2"], "Nc", " ", "Qu", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"Tu3", "-", 
        RowBox[{"2", "Qu", " ", 
         SuperscriptBox["sW", "2"]}]}], ")"}], 
      RowBox[{"sW", " ", "cW"}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", "mZ"], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], 
     SuperscriptBox["e", "2"], "Nc", " ", "Qu", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"Tu3", "-", 
        RowBox[{"2", "Qu", " ", 
         SuperscriptBox["sW", "2"]}]}], ")"}], 
      RowBox[{"sW", " ", "cW"}]], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mt"], "]"}]}]}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.86610362240578*^9, 3.8661036727776937`*^9}, {
   3.866103742191571*^9, 3.866103804891861*^9}, {3.866104773071291*^9, 
   3.8661048106391068`*^9}, {3.866104914654828*^9, 3.866104960370451*^9}, {
   3.866105134241503*^9, 3.866105153816888*^9}, {3.866105214995742*^9, 
   3.866105248203919*^9}, {3.8661052804014473`*^9, 3.8661052840726643`*^9}, {
   3.866105453737535*^9, 3.8661055455225077`*^9}, {3.8661056510556507`*^9, 
   3.86610565133724*^9}, {3.8661056905138817`*^9, 3.866105785089625*^9}, {
   3.8661058550627327`*^9, 3.866105881650227*^9}, {3.866107844697444*^9, 
   3.8661078754459143`*^9}, {3.866108718549008*^9, 3.866108730637828*^9}, {
   3.866108867061552*^9, 3.866108911012291*^9}, {3.866109210434224*^9, 
   3.866109212987526*^9}, {3.866109412550996*^9, 3.866109434921895*^9}, {
   3.866109556539843*^9, 3.8661095792138367`*^9}, {3.866109621569995*^9, 
   3.866109671144051*^9}, 3.8661098021570807`*^9, {3.866109847133984*^9, 
   3.866109965099935*^9}, 3.866110031386047*^9, {3.866110065341154*^9, 
   3.866110072263625*^9}, {3.86617471243827*^9, 3.866174713510623*^9}, {
   3.8665194296504498`*^9, 3.8665194414786987`*^9}, {3.866653145608148*^9, 
   3.866653146610709*^9}, 3.869125614645792*^9, {3.870256424823524*^9, 
   3.870256427652781*^9}, {3.876455588821322*^9, 3.876455596762782*^9}, {
   3.876455889748541*^9, 3.876455895148435*^9}, {3.876456034795823*^9, 
   3.876456038212677*^9}, {3.876456390762926*^9, 3.876456395739237*^9}, {
   3.8764565583136377`*^9, 3.876456745056675*^9}, {3.876456878692444*^9, 
   3.876456922230035*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"9e9762eb-965c-4119-ab2d-555a90138a1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "2"], "H", " ", "F"}], TraditionalForm]],
  ExpressionUUID->"f5673d75-df41-456b-b633-a2b09f1aa172"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866098991165163*^9, 3.866099000743382*^9}, {
   3.866099250972373*^9, 3.866099288193626*^9}, 3.866110252163597*^9, 
   3.866627635243862*^9},ExpressionUUID->"5945dcfe-febd-47d3-970a-\
10a23bdb4342"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{"dldip", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"Ce\[Gamma]", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], 
        SuperscriptBox["\[Pi]", "2"], 
        SqrtBox["2"], "v"}], "+", 
       RowBox[{"4", 
        SqrtBox["2"], 
        SuperscriptBox["e", "2"], 
        SuperscriptBox["Ql", "2"], "v"}], "+", 
       RowBox[{"8", 
        SqrtBox["2"], 
        SuperscriptBox["e", "2"], 
        SuperscriptBox["Ql", "2"], "v", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", 
          RowBox[{"ml", "[", "f", "]"}]], "]"}]}], " ", "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SqrtBox["2"]}], "v", " ", 
           RowBox[{"LeptonWFR", "[", "f", "]"}]}], "-", 
          RowBox[{
           SqrtBox["2"], "v", " ", "HiggsWFR"}], "-", 
          RowBox[{
           SqrtBox["2"], "v", " ", 
           RowBox[{"PhotonWFRlep", "[", "f", "]"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"CeZ", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["2"], 
        SuperscriptBox["e", "2"], " ", "Ql", " ", "v", " ", 
        FractionBox[
         RowBox[{"Tl3", "-", 
          RowBox[{"2", "Ql", " ", 
           SuperscriptBox["sW", "2"]}]}], 
         RowBox[{"sW", " ", "cW"}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{"Log", "[", 
           FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], "v", " ", "PhotonZmixing"}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"CeW", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], "v", 
         RowBox[{"(", 
          RowBox[{"5", "+", "Ql"}], ")"}]}], 
        RowBox[{"2", 
         SqrtBox["2"], "sW"}]], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SqrtBox["2"], 
          SuperscriptBox["e", "2"], "v", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "Ql"}], "-", "1"}], ")"}]}], "sW"], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], 
      ")"}]}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866099006398128*^9, 3.866099079711738*^9}, {
   3.866099120402151*^9, 3.8660991417680902`*^9}, {3.8660991746272*^9, 
   3.866099221510528*^9}, {3.866099418922698*^9, 3.866099443737031*^9}, {
   3.866099876282785*^9, 3.8660998912324257`*^9}, {3.86610043449622*^9, 
   3.866100506086173*^9}, {3.8661006385323057`*^9, 3.866100666880316*^9}, {
   3.866100958429904*^9, 3.866101027746776*^9}, {3.8661011312086678`*^9, 
   3.866101133856667*^9}, {3.866101222301827*^9, 3.866101508120586*^9}, {
   3.866102277515133*^9, 3.866102391719153*^9}, {3.8661024553397913`*^9, 
   3.8661024987687283`*^9}, {3.866102665789515*^9, 3.8661027862405033`*^9}, {
   3.86610283335775*^9, 3.8661028347408457`*^9}, {3.866102971165114*^9, 
   3.86610301431033*^9}, {3.866103251982291*^9, 3.8661032632339277`*^9}, {
   3.8661033519885273`*^9, 3.8661035120754843`*^9}, {3.86610363599765*^9, 
   3.866103684211153*^9}, {3.866104968228644*^9, 3.86610497041369*^9}, {
   3.866105307948007*^9, 3.8661053434094954`*^9}, {3.866110190250173*^9, 
   3.86611020397365*^9}, 3.866110252164667*^9, {3.866111661076028*^9, 
   3.8661116612084417`*^9}, 3.866653156695198*^9, {3.87645557332257*^9, 
   3.876455575896967*^9}, {3.876455631581756*^9, 3.8764556537897587`*^9}, {
   3.876456045944418*^9, 3.876456046129743*^9}, {3.876456932301532*^9, 
   3.876456932702774*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"0d0211dd-f9e8-4ffe-bd3d-4aa7e550635f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["H", "2"], " ", 
    SuperscriptBox["F", "2"]}], TraditionalForm]],ExpressionUUID->
  "b3d57814-7ed5-4ea5-bd05-57106338ae8f"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866098991165163*^9, 3.866099000743382*^9}, {
   3.866099250972373*^9, 3.866099288193626*^9}, {3.866110257662355*^9, 
   3.866110263453288*^9}, 3.866117738966394*^9, 
   3.8666276379649343`*^9},ExpressionUUID->"7a6d8d87-6da5-4e63-8b7a-\
22b502fec06f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"dlH2F2", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "e"}], " ", 
      RowBox[{"ml", "[", "f", "]"}], "CHBtil", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Ql"}], "-", "Tl3"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", "Ql"}], "-", 
           RowBox[{"4", "Tl3"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Ql", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tl3"}], ")"}], 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mZ", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mH", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"e", " ", 
      RowBox[{"ml", "[", "f", "]"}], "CHWtil", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "Tl3"}], "+", 
        RowBox[{"4", "Tl3", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Ql", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tl3"}], ")"}], 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mZ", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mH", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"e", " ", 
      RowBox[{"ml", "[", "f", "]"}], "CHWBtil", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"6", "Ql", " ", 
           SuperscriptBox["sW", "2"]}], "-", 
          SuperscriptBox["cW", "2"], "+", 
          RowBox[{"6", "Tl3", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["cW", "2"], "-", 
             SuperscriptBox["sW", "2"]}], ")"}]}]}], 
         RowBox[{"2", "sW", " ", "cW"}]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", "Ql", " ", 
            SuperscriptBox["sW", "2"]}], "+", 
           RowBox[{"2", "Tl3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["cW", "2"], "-", 
              SuperscriptBox["sW", "2"]}], ")"}]}]}], 
          RowBox[{"sW", " ", "cW"}]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "cW"}], "sW"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Ql", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tl3"}], ")"}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["cW", "2"], "-", 
            SuperscriptBox["sW", "2"]}], ")"}], 
          RowBox[{"sW", " ", "cW"}]], 
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["mZ", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mH", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}]}], ")"}]}]}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866099006398128*^9, 3.866099079711738*^9}, {
   3.866099120402151*^9, 3.8660991417680902`*^9}, {3.8660991746272*^9, 
   3.866099221510528*^9}, {3.866099418922698*^9, 3.866099443737031*^9}, {
   3.866099876282785*^9, 3.8660998912324257`*^9}, {3.86610043449622*^9, 
   3.866100506086173*^9}, {3.8661006385323057`*^9, 3.866100666880316*^9}, {
   3.866100958429904*^9, 3.866101027746776*^9}, {3.8661011312086678`*^9, 
   3.866101133856667*^9}, {3.866101222301827*^9, 3.866101508120586*^9}, {
   3.866102277515133*^9, 3.866102391719153*^9}, {3.8661024553397913`*^9, 
   3.8661024987687283`*^9}, {3.866102665789515*^9, 3.8661027862405033`*^9}, {
   3.86610283335775*^9, 3.8661028347408457`*^9}, {3.866102971165114*^9, 
   3.86610301431033*^9}, {3.866103251982291*^9, 3.8661032632339277`*^9}, {
   3.8661033519885273`*^9, 3.8661035120754843`*^9}, {3.86610363599765*^9, 
   3.866103684211153*^9}, {3.866104968228644*^9, 3.86610497041369*^9}, {
   3.866105307948007*^9, 3.8661053434094954`*^9}, {3.866110190250173*^9, 
   3.86611020397365*^9}, 3.866110252164667*^9, {3.866110511553261*^9, 
   3.86611067387045*^9}, {3.8661108011897783`*^9, 3.86611085009865*^9}, {
   3.866110977134951*^9, 3.866110997184472*^9}, {3.866111027735902*^9, 
   3.866111190783353*^9}, {3.866111268328731*^9, 3.86611126984112*^9}, {
   3.866111309154311*^9, 3.866111312898385*^9}, {3.866111654136415*^9, 
   3.86611165662479*^9}, 3.866117738967601*^9, {3.876455579200651*^9, 
   3.876455580940371*^9}, {3.876455745877989*^9, 3.876455755217535*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"d74c32b3-c198-43ca-bf3d-4dd743c88eb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["F", "3"], TraditionalForm]],ExpressionUUID->
  "094ce449-d1b6-4356-b467-d70bb5acffd0"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.8661113347242527`*^9, 3.866111344175693*^9}, 
   3.866117745813231*^9, {3.866627642451584*^9, 
   3.866627643792986*^9}},ExpressionUUID->"b1c0558e-d750-4d1d-8c41-\
e24e98bbf473"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"dlF3", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], 
     FractionBox["e", "sW"], " ", 
     RowBox[{"ml", "[", "f", "]"}], "CWtil"}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.866111358865192*^9, 3.866111382269059*^9}, {
   3.866111668507058*^9, 3.86611166884124*^9}, 3.8661177458139763`*^9, 
   3.8665293313280773`*^9, {3.876455759230914*^9, 3.876455766051303*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"5794c699-07a0-4cee-a2a3-04b5dff3bddb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Psi]", "4"], TraditionalForm]],ExpressionUUID->
  "923683d9-f4c0-4103-88f4-3ddc340fd398"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.866111391549981*^9, 3.8661114032272863`*^9}, 
   3.866117751700324*^9, {3.8665315788717403`*^9, 3.8665315857714252`*^9}, {
   3.866531621580958*^9, 3.866531622188074*^9}, 
   3.866627646068232*^9},ExpressionUUID->"a69ce959-8aee-492b-a651-\
c83a15c76d3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"dl4f", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"16", " ", "Nc", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mu", "[", "i", "]"}], "e", " ", "Qu", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", 
           RowBox[{"mu", "[", "i", "]"}]], "]"}], 
         RowBox[{"Im", "[", 
          RowBox[{"Clequ3", "[", 
           RowBox[{"f", ",", "f", ",", "i", ",", "i"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "f", ",", "3"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"16", " ", "Nc", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mu", "[", "i", "]"}], "e", " ", "Qu", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", 
           RowBox[{"ml", "[", "f", "]"}]], "]"}], 
         RowBox[{"Im", "[", 
          RowBox[{"Clequ3", "[", 
           RowBox[{"f", ",", "f", ",", "i", ",", "i"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"f", "-", "1"}]}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", "e", " ", "Ql", " ", 
      RowBox[{"Switch", "[", 
       RowBox[{"f", ",", "1", ",", 
        RowBox[{
         RowBox[{"m\[Mu]", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"Cle", "[", 
            RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}]}], "+", 
         
         RowBox[{"m\[Tau]", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"Cle", "[", 
            RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
        ",", "2", ",", 
        RowBox[{
         RowBox[{"me", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"Cle", "[", 
            RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}]}], "+", 
         
         RowBox[{"m\[Tau]", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"Cle", "[", 
            RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
        ",", "3", ",", 
        RowBox[{
         RowBox[{"m\[Mu]", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"Cle", "[", 
            RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}]}], "+", 
         
         RowBox[{"me", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"Cle", "[", 
            RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}]}]}]}], 
       "]"}]}]}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.866111416571436*^9, 3.8661116034603853`*^9}, {
   3.866111634130906*^9, 3.8661116342435102`*^9}, 3.8661177517011127`*^9, {
   3.866535227923113*^9, 3.866535234556917*^9}, {3.876455770680862*^9, 
   3.876455812669067*^9}, {3.876457101403864*^9, 3.8764571295635433`*^9}, {
   3.876460172962655*^9, 3.8764601762288227`*^9}, {3.876460431331141*^9, 
   3.8764604314761877`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"c84261fe-3ff0-412b-86f4-d86904478534"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full contribution", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.8691254515358686`*^9, 3.8691254815463963`*^9}, 
   3.869125607066578*^9},ExpressionUUID->"07a28c88-d609-4fc8-853f-\
d09dbd645f05"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dl", "[", "f_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"dldip", "[", "f", "]"}], "+", 
      RowBox[{"dlH2F2", "[", "f", "]"}], "+", 
      RowBox[{"dlF3", "[", "f", "]"}], "+", 
      RowBox[{"dl4f", "[", "f", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.866111673251009*^9, 3.866111714791889*^9}, {
   3.8691239284431458`*^9, 3.869123933677899*^9}, 3.869125607066847*^9, {
   3.876455818204401*^9, 3.876455834355915*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"1eed0bda-765d-486f-9f26-e334ba3d544b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1-loop expressions for quark (c)EDMs", "Section",
 CellChangeTimes->{{3.866174609832788*^9, 3.866174644699687*^9}, {
  3.866529456886272*^9, 
  3.866529458726736*^9}},ExpressionUUID->"5485a15d-8539-4291-a6b8-\
2ab1da92a769"],

Cell[CellGroupData[{

Cell["Expressions for WFR", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.869125585941266*^9, 
  3.8691255985320263`*^9}},ExpressionUUID->"d0bf4a89-beab-4597-ae45-\
0175c0cee9fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"uQuarkWFRl", ":=", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Qu", "2"]}], "-", 
    FractionBox[
     SuperscriptBox["e", "2"], 
     RowBox[{"4", 
      SuperscriptBox["sW", "2"]}]], "-", 
    RowBox[{
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{"2", 
       SuperscriptBox["sW", "2"], 
       SuperscriptBox["cW", "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Tu3", "-", 
        RowBox[{"Qu", " ", 
         SuperscriptBox["sW", "2"]}]}], ")"}], "2"]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Qu", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{"2", 
       SuperscriptBox["sW", "2"]}]], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{
       SuperscriptBox["sW", "2"], 
       SuperscriptBox["cW", "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Tu3", "-", 
        RowBox[{"Qu", " ", 
         SuperscriptBox["sW", "2"]}]}], ")"}], "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
    RowBox[{"2", " ", "cF3", " ", 
     SuperscriptBox["gS", "2"]}], "+", 
    RowBox[{"2", "cF3", " ", 
     SuperscriptBox["gS", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uQuarkWFRr", ":=", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Qu", "2"]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["e", "2"], 
      SuperscriptBox["Qu", "2"], 
      SuperscriptBox["sW", "2"]}], 
     RowBox[{"2", 
      SuperscriptBox["cW", "2"]}]], "+", 
    RowBox[{"2", 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Qu", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], 
       SuperscriptBox["Qu", "2"], 
       SuperscriptBox["sW", "2"]}], 
      SuperscriptBox["cW", "2"]], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
    RowBox[{"2", " ", "cF3", " ", 
     SuperscriptBox["gS", "2"]}], "+", 
    RowBox[{"2", "cF3", " ", 
     SuperscriptBox["gS", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dQuarkWFRl", ":=", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Qd", "2"]}], "-", 
    FractionBox[
     SuperscriptBox["e", "2"], 
     RowBox[{"4", 
      SuperscriptBox["sW", "2"]}]], "-", 
    RowBox[{
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{"2", 
       SuperscriptBox["sW", "2"], 
       SuperscriptBox["cW", "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Td3", "-", 
        RowBox[{"Qd", " ", 
         SuperscriptBox["sW", "2"]}]}], ")"}], "2"]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Qd", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{"2", 
       SuperscriptBox["sW", "2"]}]], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{
       SuperscriptBox["sW", "2"], 
       SuperscriptBox["cW", "2"]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Td3", "-", 
        RowBox[{"Qd", " ", 
         SuperscriptBox["sW", "2"]}]}], ")"}], "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
    RowBox[{"2", " ", "cF3", " ", 
     SuperscriptBox["gS", "2"]}], "+", 
    RowBox[{"2", "cF3", " ", 
     SuperscriptBox["gS", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dQuarkWFRr", ":=", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Qd", "2"]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["e", "2"], 
      SuperscriptBox["Qd", "2"], 
      SuperscriptBox["sW", "2"]}], 
     RowBox[{"2", 
      SuperscriptBox["cW", "2"]}]], "+", 
    RowBox[{"2", 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Qd", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["e", "2"], 
       SuperscriptBox["Qd", "2"], 
       SuperscriptBox["sW", "2"]}], 
      SuperscriptBox["cW", "2"]], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
    RowBox[{"2", " ", "cF3", " ", 
     SuperscriptBox["gS", "2"]}], "+", 
    RowBox[{"2", "cF3", " ", 
     SuperscriptBox["gS", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GluonWFR", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["67", "9"]}], "Nc", " ", 
     SuperscriptBox["gS", "2"]}], "-", 
    RowBox[{
     FractionBox["22", "9"], "Nc", " ", 
     SuperscriptBox["gS", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox["4", "3"], 
       SuperscriptBox["gS", "2"], 
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "+", 
    RowBox[{
     FractionBox["4", "3"], 
     SuperscriptBox["gS", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mb"], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], 
     SuperscriptBox["gS", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mt"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PhotonWFRhad", ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["e", "2"]}], "3"]}], "-", 
    RowBox[{"14", 
     SuperscriptBox["e", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     SuperscriptBox["e", "2"], 
     SuperscriptBox["Ql", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     SuperscriptBox["e", "2"], "Nc", " ", 
     SuperscriptBox["Qu", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     SuperscriptBox["e", "2"], "Nc", " ", 
     SuperscriptBox["Qd", "2"], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     SuperscriptBox["e", "2"], "Nc", " ", 
     SuperscriptBox["Qu", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mt"], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     SuperscriptBox["e", "2"], "Nc", " ", 
     SuperscriptBox["Qd", "2"], 
     RowBox[{"Log", "[", 
      FractionBox["\[CapitalLambda]", "mb"], "]"}]}]}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866174718885213*^9, 3.866174725645731*^9}, {
   3.8661934546660967`*^9, 3.866193541324246*^9}, {3.866517985378797*^9, 
   3.866517996110594*^9}, {3.866518117862111*^9, 3.866518135905469*^9}, {
   3.866518177196353*^9, 3.866518225465646*^9}, {3.866518352838039*^9, 
   3.866518401292145*^9}, 3.8665184531381483`*^9, {3.866519271679093*^9, 
   3.866519277530382*^9}, {3.866519308171443*^9, 3.8665194215516233`*^9}, {
   3.866519483685215*^9, 3.866519556328249*^9}, {3.8665196117950983`*^9, 
   3.866519678342346*^9}, {3.8665197180355*^9, 3.866519791283697*^9}, {
   3.86652735953022*^9, 3.866527362923188*^9}, {3.866531394177393*^9, 
   3.866531409744793*^9}, 3.86912255190799*^9, 3.869125598532424*^9, {
   3.8691267913664923`*^9, 3.869126832766967*^9}, {3.8691274634127407`*^9, 
   3.869127495925536*^9}, {3.870254845027364*^9, 3.870254872989414*^9}, {
   3.876456058479136*^9, 3.876456135764028*^9}, {3.876457234893667*^9, 
   3.876457256317381*^9}, {3.8764573614975443`*^9, 3.8764573963351793`*^9}, {
   3.876460622220921*^9, 
   3.876460639423023*^9}},ExpressionUUID->"6fa47adc-d52a-4e58-a05d-\
ee7186014a2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quark EDMs", "Subsubsection",
 CellChangeTimes->{{3.866174650392568*^9, 3.866174665223565*^9}, {
  3.8665294518847513`*^9, 3.8665294530438433`*^9}, {3.86653150585537*^9, 
  3.866531508580834*^9}},ExpressionUUID->"906fd53d-4059-494c-8cca-\
14cee75a2145"],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "2"], "H", " ", "F"}], TraditionalForm]],
  ExpressionUUID->"914479a1-2643-4652-99aa-813bcbe1d3e0"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866098991165163*^9, 3.866099000743382*^9}, {
   3.866099250972373*^9, 3.866099288193626*^9}, 3.866110252163597*^9, 
   3.866627652505476*^9},ExpressionUUID->"43f406c7-33bd-46ed-baef-\
900560559e23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"dudip", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Im", "[", 
       RowBox[{"Cu\[Gamma]", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], 
         SuperscriptBox["\[Pi]", "2"], 
         SqrtBox["2"], "v"}], "+", 
        RowBox[{"4", 
         SqrtBox["2"], 
         SuperscriptBox["e", "2"], 
         SuperscriptBox["Qu", "2"], "v"}], "+", 
        RowBox[{"8", 
         SqrtBox["2"], 
         SuperscriptBox["e", "2"], 
         SuperscriptBox["Qu", "2"], "v", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], " ", "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SqrtBox["2"]}], "v", " ", "uQuarkWFRl"}], "-", 
           RowBox[{
            SqrtBox["2"], "v", " ", "uQuarkWFRr"}], "-", 
           RowBox[{
            SqrtBox["2"], "v", " ", "HiggsWFR"}], "-", 
           RowBox[{
            SqrtBox["2"], "v", " ", "PhotonWFRhad"}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"Im", "[", 
       RowBox[{"CuZ", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox["2"], 
         SuperscriptBox["e", "2"], " ", "Qu", " ", "v", " ", 
         FractionBox[
          RowBox[{"Tu3", "-", 
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}]}], 
          RowBox[{"sW", " ", "cW"}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SqrtBox["2"]}], "v", " ", "PhotonZmixing"}], ")"}]}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"Im", "[", 
       RowBox[{"CuW", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["e", "2"], "v", 
          RowBox[{"(", 
           RowBox[{"5", "+", "Qu"}], ")"}]}], 
         RowBox[{"2", 
          SqrtBox["2"], "sW"}]], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["2"], 
           SuperscriptBox["e", "2"], "v", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "Qu"}], "-", "1"}], ")"}]}], "sW"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Im", "[", 
       RowBox[{"CuG", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         SqrtBox["2"], " ", "cF3", " ", "e", " ", "Qu", " ", "gS", " ", "v"}],
         "+", 
        RowBox[{"4", 
         SqrtBox["2"], " ", "cF3", " ", "e", " ", "Qu", " ", "gS", " ", "v", 
         " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866099006398128*^9, 3.866099079711738*^9}, {
   3.866099120402151*^9, 3.8660991417680902`*^9}, {3.8660991746272*^9, 
   3.866099221510528*^9}, {3.866099418922698*^9, 3.866099443737031*^9}, {
   3.866099876282785*^9, 3.8660998912324257`*^9}, {3.86610043449622*^9, 
   3.866100506086173*^9}, {3.8661006385323057`*^9, 3.866100666880316*^9}, {
   3.866100958429904*^9, 3.866101027746776*^9}, {3.8661011312086678`*^9, 
   3.866101133856667*^9}, {3.866101222301827*^9, 3.866101508120586*^9}, {
   3.866102277515133*^9, 3.866102391719153*^9}, {3.8661024553397913`*^9, 
   3.8661024987687283`*^9}, {3.866102665789515*^9, 3.8661027862405033`*^9}, {
   3.86610283335775*^9, 3.8661028347408457`*^9}, {3.866102971165114*^9, 
   3.86610301431033*^9}, {3.866103251982291*^9, 3.8661032632339277`*^9}, {
   3.8661033519885273`*^9, 3.8661035120754843`*^9}, {3.86610363599765*^9, 
   3.866103684211153*^9}, {3.866104968228644*^9, 3.86610497041369*^9}, {
   3.866105307948007*^9, 3.8661053434094954`*^9}, {3.866110190250173*^9, 
   3.86611020397365*^9}, 3.866110252164667*^9, {3.866111661076028*^9, 
   3.8661116612084417`*^9}, {3.866527619770052*^9, 3.866527625123515*^9}, {
   3.8665277905337*^9, 3.866527844436211*^9}, {3.866527977467944*^9, 
   3.866528007485474*^9}, {3.866528053880661*^9, 3.86652805906315*^9}, {
   3.866528327968383*^9, 3.8665283554621277`*^9}, {3.8665284100233507`*^9, 
   3.866528427275065*^9}, {3.866528503629199*^9, 3.8665285275712633`*^9}, {
   3.866528611416519*^9, 3.866528645478567*^9}, 3.86912248911978*^9, {
   3.869124005463098*^9, 3.869124005751039*^9}, {3.869124062724983*^9, 
   3.869124063215114*^9}, 3.869126744130281*^9, {3.869126840328464*^9, 
   3.8691268768115396`*^9}, {3.8691269148028173`*^9, 3.8691269193247757`*^9}, 
   3.86912750325484*^9, {3.8764561485984983`*^9, 3.876456148753069*^9}, {
   3.876457424786833*^9, 3.876457456133856*^9}, {3.876460641378922*^9, 
   3.876460642159603*^9}},ExpressionUUID->"cf138c6c-531e-4f0b-8ce1-\
e12c0a87d47e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"dddip", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Im", "[", 
       RowBox[{"Cd\[Gamma]", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], 
         SuperscriptBox["\[Pi]", "2"], 
         SqrtBox["2"], "v"}], "+", 
        RowBox[{"4", 
         SqrtBox["2"], 
         SuperscriptBox["e", "2"], 
         SuperscriptBox["Qd", "2"], "v"}], "+", 
        RowBox[{"8", 
         SqrtBox["2"], 
         SuperscriptBox["e", "2"], 
         SuperscriptBox["Qd", "2"], "v", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], " ", "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SqrtBox["2"]}], "v", " ", "dQuarkWFRl"}], "-", 
           RowBox[{
            SqrtBox["2"], "v", " ", "dQuarkWFRr"}], "-", 
           RowBox[{
            SqrtBox["2"], "v", " ", "HiggsWFR"}], "-", 
           RowBox[{
            SqrtBox["2"], "v", " ", "PhotonWFRhad"}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"Im", "[", 
       RowBox[{"CdZ", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox["2"], 
         SuperscriptBox["e", "2"], " ", "Qd", " ", "v", " ", 
         FractionBox[
          RowBox[{"Td3", "-", 
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}]}], 
          RowBox[{"sW", " ", "cW"}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SqrtBox["2"]}], "v", " ", "PhotonZmixing"}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"Im", "[", 
       RowBox[{"CdW", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["e", "2"], "v", 
          RowBox[{"(", 
           RowBox[{"5", "+", "Qd"}], ")"}]}], 
         RowBox[{"2", 
          SqrtBox["2"], "sW"}]], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           SqrtBox["2"], 
           SuperscriptBox["e", "2"], "v", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "Qd"}], "-", "1"}], ")"}]}], "sW"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Im", "[", 
       RowBox[{"CdG", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         SqrtBox["2"], " ", "cF3", " ", "e", " ", "Qd", " ", "gS", " ", "v"}],
         "+", 
        RowBox[{"4", 
         SqrtBox["2"], " ", "cF3", " ", "e", " ", "Qd", " ", "gS", " ", "v", 
         " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.869125645255563*^9, 3.869126749438322*^9, {3.869126881274476*^9, 
   3.869126905967959*^9}, 3.869127505795286*^9, {3.8764574613205223`*^9, 
   3.876457477174102*^9}, {3.876460360079248*^9, 3.876460360274489*^9}, {
   3.876460642861177*^9, 
   3.8764606435924377`*^9}},ExpressionUUID->"3d715e6d-b42e-47ea-9816-\
f6b07bccfc3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["H", "2"], " ", 
    SuperscriptBox["F", "2"]}], TraditionalForm]],ExpressionUUID->
  "301d0c76-f997-45ec-86ba-17b645285095"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866098991165163*^9, 3.866099000743382*^9}, {
   3.866099250972373*^9, 3.866099288193626*^9}, {3.866110257662355*^9, 
   3.866110263453288*^9}, 3.866117738966394*^9, 
   3.86662765566815*^9},ExpressionUUID->"769128f1-6027-45d9-bf3e-\
be096c6ddbb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"duH2F2", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "e"}], " ", 
      RowBox[{"mu", "[", "f", "]"}], "CHBtil", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Qu"}], "-", "Tu3"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", "Qu"}], "-", 
           RowBox[{"4", "Tu3"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mZ", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mH", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"e", " ", 
      RowBox[{"mu", "[", "f", "]"}], "CHWtil", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "Tu3"}], "+", 
        RowBox[{"4", "Tu3", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mZ", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mH", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"e", " ", 
      RowBox[{"mu", "[", "f", "]"}], "CHWBtil", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"6", "Qu", " ", 
           SuperscriptBox["sW", "2"]}], "-", 
          SuperscriptBox["cW", "2"], "+", 
          RowBox[{"6", "Tu3", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["cW", "2"], "-", 
             SuperscriptBox["sW", "2"]}], ")"}]}]}], 
         RowBox[{"2", "sW", " ", "cW"}]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "+", 
           RowBox[{"2", "Tu3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["cW", "2"], "-", 
              SuperscriptBox["sW", "2"]}], ")"}]}]}], 
          RowBox[{"sW", " ", "cW"}]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "cW"}], "sW"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["cW", "2"], "-", 
            SuperscriptBox["sW", "2"]}], ")"}], 
          RowBox[{"sW", " ", "cW"}]], 
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["mZ", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mH", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}]}], ")"}]}]}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866099006398128*^9, 3.866099079711738*^9}, {
   3.866099120402151*^9, 3.8660991417680902`*^9}, {3.8660991746272*^9, 
   3.866099221510528*^9}, {3.866099418922698*^9, 3.866099443737031*^9}, {
   3.866099876282785*^9, 3.8660998912324257`*^9}, {3.86610043449622*^9, 
   3.866100506086173*^9}, {3.8661006385323057`*^9, 3.866100666880316*^9}, {
   3.866100958429904*^9, 3.866101027746776*^9}, {3.8661011312086678`*^9, 
   3.866101133856667*^9}, {3.866101222301827*^9, 3.866101508120586*^9}, {
   3.866102277515133*^9, 3.866102391719153*^9}, {3.8661024553397913`*^9, 
   3.8661024987687283`*^9}, {3.866102665789515*^9, 3.8661027862405033`*^9}, {
   3.86610283335775*^9, 3.8661028347408457`*^9}, {3.866102971165114*^9, 
   3.86610301431033*^9}, {3.866103251982291*^9, 3.8661032632339277`*^9}, {
   3.8661033519885273`*^9, 3.8661035120754843`*^9}, {3.86610363599765*^9, 
   3.866103684211153*^9}, {3.866104968228644*^9, 3.86610497041369*^9}, {
   3.866105307948007*^9, 3.8661053434094954`*^9}, {3.866110190250173*^9, 
   3.86611020397365*^9}, 3.866110252164667*^9, {3.866110511553261*^9, 
   3.86611067387045*^9}, {3.8661108011897783`*^9, 3.86611085009865*^9}, {
   3.866110977134951*^9, 3.866110997184472*^9}, {3.866111027735902*^9, 
   3.866111190783353*^9}, {3.866111268328731*^9, 3.86611126984112*^9}, {
   3.866111309154311*^9, 3.866111312898385*^9}, {3.866111654136415*^9, 
   3.86611165662479*^9}, 3.866117738967601*^9, {3.866528769920107*^9, 
   3.866528770460732*^9}, {3.866528818395475*^9, 3.8665288408091908`*^9}, {
   3.8665290632224083`*^9, 3.8665291321897087`*^9}, {3.869124010485684*^9, 
   3.86912401073164*^9}, {3.8691240466818867`*^9, 3.869124047340756*^9}, 
   3.8691269528986177`*^9, {3.869126983577365*^9, 3.86912699268675*^9}, {
   3.876457544546598*^9, 3.876457560036524*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"ddd78e42-0d40-413f-92c0-aadca3881dbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ddH2F2", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "e"}], " ", 
      RowBox[{"md", "[", "f", "]"}], "CHBtil", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Qd"}], "-", "Td3"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", "Qd"}], "-", 
           RowBox[{"4", "Td3"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mZ", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mH", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"e", " ", 
      RowBox[{"md", "[", "f", "]"}], "CHWtil", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "Td3"}], "+", 
        RowBox[{"4", "Td3", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mZ", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mH", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"e", " ", 
      RowBox[{"md", "[", "f", "]"}], "CHWBtil", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"6", "Qd", " ", 
           SuperscriptBox["sW", "2"]}], "-", 
          SuperscriptBox["cW", "2"], "+", 
          RowBox[{"6", "Td3", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["cW", "2"], "-", 
             SuperscriptBox["sW", "2"]}], ")"}]}]}], 
         RowBox[{"2", "sW", " ", "cW"}]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"4", " ", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "+", 
           RowBox[{"2", "Td3", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["cW", "2"], "-", 
              SuperscriptBox["sW", "2"]}], ")"}]}]}], 
          RowBox[{"sW", " ", "cW"}]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "cW"}], "sW"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["cW", "2"], "-", 
            SuperscriptBox["sW", "2"]}], ")"}], 
          RowBox[{"sW", " ", "cW"}]], 
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["mZ", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mH", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}]}], ")"}]}]}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.869125649665018*^9, {3.8691269754263887`*^9, 3.869127008570259*^9}, {
   3.876457563167919*^9, 3.87645757362362*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"4a56dc57-f2a0-4704-ad36-1ca0fe0f5c23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["F", "3"], TraditionalForm]],ExpressionUUID->
  "86b70146-4bff-4ed3-9faf-bad0cb9e8e45"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.8661113347242527`*^9, 3.866111344175693*^9}, 
   3.866117745813231*^9, 3.866536455786398*^9, 3.8666276590564547`*^9, 
   3.869125658876473*^9},ExpressionUUID->"b177d63e-733f-48b6-a882-\
3232ea7fb079"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"duF3", "[", "f_", "]"}], ":=", 
    RowBox[{
     FractionBox["3", "2"], 
     FractionBox["e", "sW"], " ", 
     RowBox[{"mu", "[", "f", "]"}], "CWtil"}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.866111358865192*^9, 3.866111382269059*^9}, {
   3.866111668507058*^9, 3.86611166884124*^9}, 3.8661177458139763`*^9, 
   3.8665313184587727`*^9, 3.8665314952134123`*^9, 3.866536455787024*^9, {
   3.869123994036983*^9, 3.869123994295834*^9}, 3.869124051678554*^9, 
   3.869125658876792*^9, {3.869127017087564*^9, 3.869127022776743*^9}, 
   3.869127344046956*^9, {3.876457579072977*^9, 3.876457593929228*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"444a3f5f-2ba7-465a-a96d-fbf75f1a3eff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ddF3", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], 
     FractionBox["e", "sW"], " ", 
     RowBox[{"md", "[", "f", "]"}], "CWtil"}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.869124055692919*^9, 3.869125658876992*^9, {3.869127019867484*^9, 
   3.869127025334195*^9}, 3.8691273413268003`*^9, {3.876457584741997*^9, 
   3.876457589176963*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"9e944a66-3841-4a7f-977b-afa23bcd85a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Psi]", "4"], TraditionalForm]],ExpressionUUID->
  "a69b0496-feac-4178-b52b-63f76240645e"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.866111391549981*^9, 3.8661114032272863`*^9}, 
   3.866117751700324*^9, {3.8665315788717403`*^9, 3.8665316156952877`*^9}, 
   3.8666276611396*^9},ExpressionUUID->"28c9b2e7-5c17-40f9-920b-10e6053c95c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"du4f", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"8", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ml", "[", "i", "]"}], "e", " ", "Ql", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}], 
         RowBox[{"Im", "[", 
          RowBox[{"Clequ3", "[", 
           RowBox[{"i", ",", "i", ",", "f", ",", "f"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"md", "[", "i", "]"}], "e", " ", "Qd", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Im", "[", 
            RowBox[{"Cquqd1", "[", 
             RowBox[{"i", ",", "f", ",", "f", ",", "i"}], "]"}], "]"}], "+", 
           RowBox[{"cF3", " ", 
            RowBox[{"Im", "[", 
             RowBox[{"Cquqd8", "[", 
              RowBox[{"i", ",", "f", ",", "f", ",", "i"}], "]"}], "]"}]}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", "mb", " ", "e", " ", "Qd", " ", 
      RowBox[{"Log", "[", 
       FractionBox["\[CapitalLambda]", "mb"], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Im", "[", 
         RowBox[{"Cquqd1", "[", 
          RowBox[{"3", ",", "f", ",", "f", ",", "3"}], "]"}], "]"}], "+", 
        RowBox[{"cF3", " ", 
         RowBox[{"Im", "[", 
          RowBox[{"Cquqd8", "[", 
           RowBox[{"3", ",", "f", ",", "f", ",", "3"}], "]"}], "]"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"2", "e", " ", "Qu", " ", 
      RowBox[{"Switch", "[", 
       RowBox[{"f", ",", "1", ",", 
        RowBox[{
         RowBox[{"mc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"mt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}], ",", "2", ",", 
        RowBox[{
         RowBox[{"mu", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"mt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}], ",", "3", ",", 
        RowBox[{
         RowBox[{"mc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"mu", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.866111416571436*^9, 3.8661116034603853`*^9}, {
   3.866111634130906*^9, 3.8661116342435102`*^9}, 3.8661177517011127`*^9, {
   3.86653498265261*^9, 3.866535000567821*^9}, {3.866535064758955*^9, 
   3.8665350807856493`*^9}, {3.866535180757498*^9, 3.866535203367777*^9}, {
   3.866535637531465*^9, 3.866535713929183*^9}, {3.8665359033432827`*^9, 
   3.8665359461581707`*^9}, {3.866535979621437*^9, 3.8665360551625967`*^9}, {
   3.866536147238112*^9, 3.866536160529331*^9}, {3.866536202265842*^9, 
   3.8665362031786633`*^9}, {3.866536525311141*^9, 3.866536530360944*^9}, {
   3.866566719207535*^9, 3.8665667400881767`*^9}, {3.866566787765502*^9, 
   3.866566848766965*^9}, {3.866566985279716*^9, 3.8665669998152647`*^9}, {
   3.869124021273541*^9, 3.869124040232381*^9}, {3.869127032978189*^9, 
   3.869127136347324*^9}, 3.869127328405249*^9, {3.876457625450802*^9, 
   3.876457720441828*^9}, {3.876460644983946*^9, 
   3.8764606457131777`*^9}},ExpressionUUID->"a6670f1e-a306-47a8-962d-\
1c6be746340c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"dd4f", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mu", "[", "i", "]"}], "e", " ", "Qu", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Im", "[", 
            RowBox[{"Cquqd1", "[", 
             RowBox[{"f", ",", "i", ",", "i", ",", "f"}], "]"}], "]"}], "+", 
           RowBox[{"cF3", " ", 
            RowBox[{"Im", "[", 
             RowBox[{"Cquqd8", "[", 
              RowBox[{"f", ",", "i", ",", "i", ",", "f"}], "]"}], "]"}]}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"2", "mt", " ", "e", " ", "Qu", " ", 
      RowBox[{"Log", "[", 
       FractionBox["\[CapitalLambda]", "mb"], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Im", "[", 
         RowBox[{"Cquqd1", "[", 
          RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}], "+", 
        RowBox[{"cF3", " ", 
         RowBox[{"Im", "[", 
          RowBox[{"Cquqd8", "[", 
           RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"2", "e", " ", "Qd", " ", 
      RowBox[{"Switch", "[", 
       RowBox[{"f", ",", "1", ",", 
        RowBox[{
         RowBox[{"ms", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"mb", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}], ",", "2", ",", 
        RowBox[{
         RowBox[{"md", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}], ",", "3", ",", 
        RowBox[{
         RowBox[{"ms", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"md", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{
  3.869125664077794*^9, 3.8691270371560802`*^9, {3.869127146584571*^9, 
   3.8691271806632442`*^9}, {3.869127223550969*^9, 3.8691272348186626`*^9}, 
   3.8691273313242483`*^9, {3.876457752237996*^9, 3.876457832263279*^9}, {
   3.876457866455624*^9, 3.8764578671881313`*^9}, 
   3.876460646771429*^9},ExpressionUUID->"f8492f92-98f7-40c0-9cf2-\
574762e2a3d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "2"], 
    SuperscriptBox["H", "2"], "D"}], TraditionalForm]],ExpressionUUID->
  "df6e208c-dbae-4b8d-ba0a-73c4b5dab2d7"]
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.8665367128914003`*^9, 3.8665367446830597`*^9}, 
   3.866537175484692*^9, 
   3.866627664960113*^9},ExpressionUUID->"c0a3aaa1-a101-4a87-81aa-\
9cc4d5d7ade4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"du2fH2D", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SqrtBox["2"]}], "v"]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"e", " ", 
       RowBox[{"md", "[", "i", "]"}], 
       RowBox[{"Im", "[", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"CHud", "[", 
          RowBox[{"i", ",", "f"}], "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.8665367867846327`*^9, 3.8665368945951357`*^9}, {
   3.866536959543358*^9, 3.866537006226069*^9}, {3.8665370512047243`*^9, 
   3.866537068021493*^9}, 3.866537175485023*^9, {3.8691272432148743`*^9, 
   3.869127247409051*^9}, 3.869127334564513*^9, {3.876457939287168*^9, 
   3.876457949629878*^9}, 3.8764579961839037`*^9},
 CellLabel->
  "In[218]:=",ExpressionUUID->"342441f6-004c-4609-b53c-8222852a0d95"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dd2fH2D", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       SqrtBox["2"]}], "v"], 
     RowBox[{"(", 
      RowBox[{"1", "+", "Qu"}], ")"}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"e", " ", 
        RowBox[{"mu", "[", "i", "]"}], 
        RowBox[{"Im", "[", 
         RowBox[{"CHud", "[", 
          RowBox[{"i", ",", "f"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"e", " ", "mt"}], 
      RowBox[{
       SqrtBox["2"], "v"}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["mt", "4"], "-", 
         RowBox[{"11", 
          SuperscriptBox["mt", "2"], 
          SuperscriptBox["mW", "2"]}], "+", 
         RowBox[{"4", 
          SuperscriptBox["mW", "4"]}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mt", "2"], "-", 
           SuperscriptBox["mW", "2"]}], ")"}], "2"]], "+", 
       RowBox[{"Qu", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mt", "4"], "+", 
          RowBox[{
           SuperscriptBox["mt", "2"], 
           SuperscriptBox["mW", "2"]}], "+", 
          RowBox[{"4", 
           SuperscriptBox["mW", "4"]}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mt", "2"], "-", 
            SuperscriptBox["mW", "2"]}], ")"}], "2"]]}], "+", 
       RowBox[{"6", 
        SuperscriptBox["mt", "2"], 
        SuperscriptBox["mW", "2"], 
        FractionBox[
         RowBox[{
          SuperscriptBox["mt", "2"], "-", 
          RowBox[{"Qu", " ", 
           SuperscriptBox["mW", "2"]}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mt", "2"], "-", 
            SuperscriptBox["mW", "2"]}], ")"}], "3"]], 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["mt", "2"], 
          SuperscriptBox["mW", "2"]], "]"}]}]}], ")"}], 
     RowBox[{"Im", "[", 
      RowBox[{"CHud", "[", 
       RowBox[{"3", ",", "f"}], "]"}], "]"}]}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.8665367867846327`*^9, 3.8665368945951357`*^9}, {
   3.866536959543358*^9, 3.866537006226069*^9}, {3.8665370512047243`*^9, 
   3.866537068021493*^9}, {3.8665371754852257`*^9, 3.866537319204184*^9}, {
   3.866537449291594*^9, 3.866537523837503*^9}, {3.866537557516024*^9, 
   3.866537559395988*^9}, {3.86656724289552*^9, 3.866567243361121*^9}, {
   3.869127245480747*^9, 3.8691272497574463`*^9}, {3.869127337382493*^9, 
   3.869127337707199*^9}, {3.876457992071178*^9, 3.8764580066637707`*^9}, 
   3.876460202941288*^9},
 CellLabel->
  "In[219]:=",ExpressionUUID->"8b57c2c3-79ec-4d8b-83c5-c798e2ce741c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full contribution", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.8691254515358686`*^9, 3.869125497681613*^9}, 
   3.86912567681678*^9},ExpressionUUID->"278de4d7-cc5e-40b5-a958-\
4e1cf338a312"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"du", "[", "f_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"dudip", "[", "f", "]"}], "+", 
      RowBox[{"duH2F2", "[", "f", "]"}], "+", 
      RowBox[{"duF3", "[", "f", "]"}], "+", 
      RowBox[{"du4f", "[", "f", "]"}], "+", 
      RowBox[{"du2fH2D", "[", "f", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.8665677330603*^9, 3.866567790388545*^9}, {
   3.8691245368291693`*^9, 3.8691245440797377`*^9}, 3.869125676817157*^9, {
   3.8691272665789537`*^9, 3.8691273135138283`*^9}, {3.869127348919404*^9, 
   3.869127375700086*^9}, {3.876458012741701*^9, 3.876458036656143*^9}, {
   3.876458527979869*^9, 3.876458538195552*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"47787820-b939-4f68-8e99-d8830c0dec1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dd", "[", "f_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"dddip", "[", "f", "]"}], "+", 
      RowBox[{"ddH2F2", "[", "f", "]"}], "+", 
      RowBox[{"ddF3", "[", "f", "]"}], "+", 
      RowBox[{"dd4f", "[", "f", "]"}], "+", 
      RowBox[{"dd2fH2D", "[", "f", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.866567796617725*^9, 3.866567806659511*^9}, {
   3.869124538952895*^9, 3.8691245420980453`*^9}, 3.869125676817376*^9, {
   3.869127270324231*^9, 3.8691273199900827`*^9}, {3.869127354469735*^9, 
   3.8691273651666803`*^9}, {3.876458018466138*^9, 3.876458049135709*^9}, {
   3.876458540035091*^9, 3.876458548390188*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"518b4a19-72b0-4547-a58a-0ee0ee03f2cc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quark chromo-EDMs", "Subsubsection",
 CellChangeTimes->{{3.866174670060955*^9, 3.866174678365889*^9}, {
  3.86652944213689*^9, 3.86652944877601*^9}, {3.8665315128891773`*^9, 
  3.866531514349831*^9}},ExpressionUUID->"7bf7c3b4-1bd8-4f3f-9bbf-\
91ee8391b246"],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "2"], "H", " ", "F"}], TraditionalForm]],
  ExpressionUUID->"90a00f5e-ad88-406a-a6f3-cbcc32cfb825"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866098991165163*^9, 3.866099000743382*^9}, {
   3.866099250972373*^9, 3.866099288193626*^9}, 3.866110252163597*^9, 
   3.86662766821222*^9},ExpressionUUID->"6f7b0229-150a-473e-8a24-\
eb3fd086e141"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cdudip", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"Cu\[Gamma]", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", 
        SqrtBox["2"], "gS", " ", "e", " ", "Qu", " ", "v"}], "+", 
       RowBox[{"8", 
        SqrtBox["2"], "gS", " ", "e", " ", "Qu", " ", "v", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"CuZ", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["2"], 
        RowBox[{"(", 
         RowBox[{"Tu3", "-", 
          RowBox[{"2", " ", "Qu", " ", 
           SuperscriptBox["sW", "2"]}]}], ")"}], "e", " ", "gS", " ", "v"}], 
       "+", 
       RowBox[{"4", 
        SqrtBox["2"], 
        RowBox[{"(", 
         RowBox[{"Tu3", "-", 
          RowBox[{"2", " ", "Qu", " ", 
           SuperscriptBox["sW", "2"]}]}], ")"}], "e", " ", "gS", " ", "v", 
        " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"CuW", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["2"], "gS", " ", 
        FractionBox["e", "sW"], " ", "v"}], "+", 
       RowBox[{"4", 
        SqrtBox["2"], "gS", " ", 
        FractionBox["e", "sW"], " ", "v", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"CuG", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], 
        SuperscriptBox["\[Pi]", "2"], 
        SqrtBox["2"], "v"}], "-", 
       RowBox[{"2", 
        SqrtBox["2"], 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["Qu", "2"], "v"}], "-", 
       RowBox[{
        FractionBox["v", 
         SqrtBox["2"]], 
        FractionBox[
         RowBox[{"4", "+", 
          RowBox[{"3", 
           SuperscriptBox["Nc", "2"]}]}], "Nc"], 
        SuperscriptBox["gS", "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"4", 
          SqrtBox["2"], "v"}], "Nc"], 
        SuperscriptBox["gS", "2"], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SqrtBox["2"]}], "v", " ", "uQuarkWFRl"}], "-", 
          RowBox[{
           SqrtBox["2"], "v", " ", "uQuarkWFRr"}], "-", 
          RowBox[{
           SqrtBox["2"], "v", " ", "HiggsWFR"}], "-", 
          RowBox[{
           SqrtBox["2"], "v", " ", "GluonWFR"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866564137016244*^9, 3.866564207888233*^9}, {
   3.8665642686510553`*^9, 3.8665643585777903`*^9}, {3.866564460171749*^9, 
   3.866564537758958*^9}, {3.866564702327141*^9, 3.866564703649726*^9}, {
   3.866565553450246*^9, 3.8665656874809513`*^9}, {3.866565727969647*^9, 
   3.866565763947506*^9}, 3.869125713319162*^9, 3.869126720160434*^9, 
   3.869127442592661*^9, {3.870263361309271*^9, 3.870263370474464*^9}, {
   3.8764580604305773`*^9, 3.876458075347724*^9}, {3.876460647736744*^9, 
   3.87646064852185*^9}},ExpressionUUID->"2b898dcf-3544-4f3e-ab64-\
6abb43ddf685"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cdddip", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"Cd\[Gamma]", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", 
        SqrtBox["2"], "gS", " ", "e", " ", "Qd", " ", "v"}], "+", 
       RowBox[{"8", 
        SqrtBox["2"], "gS", " ", "e", " ", "Qd", " ", "v", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"CdZ", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["2"], 
        RowBox[{"(", 
         RowBox[{"Td3", "-", 
          RowBox[{"2", " ", "Qd", " ", 
           SuperscriptBox["sW", "2"]}]}], ")"}], "e", " ", "gS", " ", "v"}], 
       "+", 
       RowBox[{"4", 
        SqrtBox["2"], 
        RowBox[{"(", 
         RowBox[{"Td3", "-", 
          RowBox[{"2", " ", "Qd", " ", 
           SuperscriptBox["sW", "2"]}]}], ")"}], "e", " ", "gS", " ", "v", 
        " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"CdW", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["2"], "gS", " ", 
        FractionBox["e", "sW"], " ", "v"}], "+", 
       RowBox[{"4", 
        SqrtBox["2"], "gS", " ", 
        FractionBox["e", "sW"], " ", "v", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"CdG", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], 
        SuperscriptBox["\[Pi]", "2"], 
        SqrtBox["2"], "v"}], "-", 
       RowBox[{"2", 
        SqrtBox["2"], 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["Qd", "2"], "v"}], "-", 
       RowBox[{
        FractionBox["v", 
         SqrtBox["2"]], 
        FractionBox[
         RowBox[{"4", "+", 
          RowBox[{"3", 
           SuperscriptBox["Nc", "2"]}]}], "Nc"], 
        SuperscriptBox["gS", "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"4", 
          SqrtBox["2"], "v"}], "Nc"], 
        SuperscriptBox["gS", "2"], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SqrtBox["2"]}], "v", " ", "dQuarkWFRl"}], "-", 
          RowBox[{
           SqrtBox["2"], "v", " ", "dQuarkWFRr"}], "-", 
          RowBox[{
           SqrtBox["2"], "v", " ", "HiggsWFR"}], "-", 
          RowBox[{
           SqrtBox["2"], "v", " ", "GluonWFR"}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866528775760268*^9, 3.8665287826073017`*^9}, {
   3.866531365992715*^9, 3.866531366315805*^9}, {3.866567862745653*^9, 
   3.8665678643388042`*^9}, {3.866567946060897*^9, 3.8665679461700907`*^9}, {
   3.869122657758663*^9, 3.869122697530445*^9}, 3.869125713319409*^9, 
   3.869126724670095*^9, 3.869127446777856*^9, {3.870263374563982*^9, 
   3.870263382104498*^9}, {3.870263448302555*^9, 3.870263449009452*^9}, {
   3.876458083386406*^9, 3.876458102501512*^9}, {3.876460649228039*^9, 
   3.87646064966787*^9}},ExpressionUUID->"2f6303bf-5b70-46f6-aa1a-\
b22e7d098644"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["H", "2"], " ", 
    SuperscriptBox["F", "2"]}], TraditionalForm]],ExpressionUUID->
  "d5fe0279-10b5-4119-a70f-c138e0dbcadb"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866098991165163*^9, 3.866099000743382*^9}, {
   3.866099250972373*^9, 3.866099288193626*^9}, {3.866110257662355*^9, 
   3.866110263453288*^9}, 3.866117738966394*^9, 
   3.866627671686857*^9},ExpressionUUID->"c117415e-1c0d-4b13-8a31-\
8acd259d3b42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"cduH2F2", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "e"}], " ", 
     RowBox[{"mu", "[", "f", "]"}], "CHGtil", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "gS"}], "+", 
       RowBox[{"8", "gS", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866099006398128*^9, 3.866099079711738*^9}, {
   3.866099120402151*^9, 3.8660991417680902`*^9}, {3.8660991746272*^9, 
   3.866099221510528*^9}, {3.866099418922698*^9, 3.866099443737031*^9}, {
   3.866099876282785*^9, 3.8660998912324257`*^9}, {3.86610043449622*^9, 
   3.866100506086173*^9}, {3.8661006385323057`*^9, 3.866100666880316*^9}, {
   3.866100958429904*^9, 3.866101027746776*^9}, {3.8661011312086678`*^9, 
   3.866101133856667*^9}, {3.866101222301827*^9, 3.866101508120586*^9}, {
   3.866102277515133*^9, 3.866102391719153*^9}, {3.8661024553397913`*^9, 
   3.8661024987687283`*^9}, {3.866102665789515*^9, 3.8661027862405033`*^9}, {
   3.86610283335775*^9, 3.8661028347408457`*^9}, {3.866102971165114*^9, 
   3.86610301431033*^9}, {3.866103251982291*^9, 3.8661032632339277`*^9}, {
   3.8661033519885273`*^9, 3.8661035120754843`*^9}, {3.86610363599765*^9, 
   3.866103684211153*^9}, {3.866104968228644*^9, 3.86610497041369*^9}, {
   3.866105307948007*^9, 3.8661053434094954`*^9}, {3.866110190250173*^9, 
   3.86611020397365*^9}, 3.866110252164667*^9, {3.866110511553261*^9, 
   3.86611067387045*^9}, {3.8661108011897783`*^9, 3.86611085009865*^9}, {
   3.866110977134951*^9, 3.866110997184472*^9}, {3.866111027735902*^9, 
   3.866111190783353*^9}, {3.866111268328731*^9, 3.86611126984112*^9}, {
   3.866111309154311*^9, 3.866111312898385*^9}, {3.866111654136415*^9, 
   3.86611165662479*^9}, 3.866117738967601*^9, {3.866528769920107*^9, 
   3.866528770460732*^9}, {3.866528818395475*^9, 3.8665288408091908`*^9}, {
   3.8665290632224083`*^9, 3.8665291321897087`*^9}, {3.86656603437147*^9, 
   3.866566045487715*^9}, {3.8665661677481527`*^9, 3.866566184709415*^9}, {
   3.8665662158218*^9, 3.866566216220459*^9}, {3.876458132118486*^9, 
   3.876458144212288*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"d386eef7-5cb3-4ff2-950c-b6dbb10cc7de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"cddH2F2", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "e"}], " ", 
     RowBox[{"md", "[", "f", "]"}], "CHGtil", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "gS"}], "+", 
       RowBox[{"8", "gS", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866099006398128*^9, 3.866099079711738*^9}, {
   3.866099120402151*^9, 3.8660991417680902`*^9}, {3.8660991746272*^9, 
   3.866099221510528*^9}, {3.866099418922698*^9, 3.866099443737031*^9}, {
   3.866099876282785*^9, 3.8660998912324257`*^9}, {3.86610043449622*^9, 
   3.866100506086173*^9}, {3.8661006385323057`*^9, 3.866100666880316*^9}, {
   3.866100958429904*^9, 3.866101027746776*^9}, {3.8661011312086678`*^9, 
   3.866101133856667*^9}, {3.866101222301827*^9, 3.866101508120586*^9}, {
   3.866102277515133*^9, 3.866102391719153*^9}, {3.8661024553397913`*^9, 
   3.8661024987687283`*^9}, {3.866102665789515*^9, 3.8661027862405033`*^9}, {
   3.86610283335775*^9, 3.8661028347408457`*^9}, {3.866102971165114*^9, 
   3.86610301431033*^9}, {3.866103251982291*^9, 3.8661032632339277`*^9}, {
   3.8661033519885273`*^9, 3.8661035120754843`*^9}, {3.86610363599765*^9, 
   3.866103684211153*^9}, {3.866104968228644*^9, 3.86610497041369*^9}, {
   3.866105307948007*^9, 3.8661053434094954`*^9}, {3.866110190250173*^9, 
   3.86611020397365*^9}, 3.866110252164667*^9, {3.866110511553261*^9, 
   3.86611067387045*^9}, {3.8661108011897783`*^9, 3.86611085009865*^9}, {
   3.866110977134951*^9, 3.866110997184472*^9}, {3.866111027735902*^9, 
   3.866111190783353*^9}, {3.866111268328731*^9, 3.86611126984112*^9}, {
   3.866111309154311*^9, 3.866111312898385*^9}, {3.866111654136415*^9, 
   3.86611165662479*^9}, 3.866117738967601*^9, {3.866528769920107*^9, 
   3.866528770460732*^9}, {3.866528818395475*^9, 3.8665288408091908`*^9}, {
   3.8665290632224083`*^9, 3.8665291321897087`*^9}, {3.86656603437147*^9, 
   3.866566045487715*^9}, {3.8665661677481527`*^9, 3.866566184709415*^9}, {
   3.8665662158218*^9, 3.866566216220459*^9}, {3.8665662570139647`*^9, 
   3.8665662601452227`*^9}, {3.876458137523642*^9, 3.876458147526622*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"820a96b7-be06-4333-a911-6babf8bfc2a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["F", "3"], TraditionalForm]],ExpressionUUID->
  "48e1a1ae-c4ac-4cda-a469-978be8e4fae7"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8661113347242527`*^9, 3.866111344175693*^9}, 
   3.866117745813231*^9, 3.866536455786398*^9, 
   3.8666276741245728`*^9},ExpressionUUID->"88da10bc-6e8b-496a-b78f-\
f8618eb24b49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"cduF3", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"mu", "[", "f", "]"}], " ", "CGtil", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["gS", "2"]}], "+", 
       RowBox[{"6", "Nc", " ", 
        SuperscriptBox["gS", "2"], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866111358865192*^9, 3.866111382269059*^9}, {
   3.866111668507058*^9, 3.86611166884124*^9}, 3.8661177458139763`*^9, 
   3.8665313184587727`*^9, 3.8665314952134123`*^9, 3.866536455787024*^9, {
   3.866566274451261*^9, 3.866566354118594*^9}, {3.8764581616996737`*^9, 
   3.8764581661476088`*^9}, 
   3.876460650413074*^9},ExpressionUUID->"ba529cd5-f340-4055-be10-\
947690189848"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"cddF3", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"md", "[", "f", "]"}], " ", "CGtil", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "Nc", " ", 
        SuperscriptBox["gS", "2"]}], "+", 
       RowBox[{"6", "Nc", " ", 
        SuperscriptBox["gS", "2"], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8665313258477488`*^9, 3.866531329087276*^9}, {
   3.8665314991976357`*^9, 3.8665314993936853`*^9}, 3.866536455787572*^9, {
   3.866566343902725*^9, 3.866566356611947*^9}, {3.8764581703764763`*^9, 
   3.876458173935485*^9}, 
   3.876460651247632*^9},ExpressionUUID->"82b495dc-5ff9-4537-90bb-\
60a03d1bcfc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Psi]", "4"], TraditionalForm]],ExpressionUUID->
  "0a63cda8-c8b8-48e0-955e-7fd3a62c6c04"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.866111391549981*^9, 3.8661114032272863`*^9}, 
   3.866117751700324*^9, {3.8665315788717403`*^9, 3.8665316156952877`*^9}, 
   3.8666276761259327`*^9},ExpressionUUID->"9ac47dd4-b2d3-4860-b517-\
2beb2036a4b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"cdu4f", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"md", "[", "i", "]"}], "gS", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Im", "[", 
            RowBox[{"Cquqd1", "[", 
             RowBox[{"i", ",", "f", ",", "f", ",", "i"}], "]"}], "]"}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "Nc"}]], " ", 
            RowBox[{"Im", "[", 
             RowBox[{"Cquqd8", "[", 
              RowBox[{"i", ",", "f", ",", "f", ",", "i"}], "]"}], "]"}]}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", "mb", " ", "gS", " ", 
      RowBox[{"Log", "[", 
       FractionBox["\[CapitalLambda]", "mb"], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Im", "[", 
         RowBox[{"Cquqd1", "[", 
          RowBox[{"3", ",", "f", ",", "f", ",", "3"}], "]"}], "]"}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "Nc"}]], " ", 
         RowBox[{"Im", "[", 
          RowBox[{"Cquqd8", "[", 
           RowBox[{"3", ",", "f", ",", "f", ",", "3"}], "]"}], "]"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"2", " ", "gS", " ", 
      RowBox[{"Switch", "[", 
       RowBox[{"f", ",", "1", ",", 
        RowBox[{
         RowBox[{"mc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"mt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}], ",", "2", ",", 
        RowBox[{
         RowBox[{"mu", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"mt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}], ",", "3", ",", 
        RowBox[{
         RowBox[{"mc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"mu", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqu1", "[", 
              RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqu8", "[", 
               RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.866111416571436*^9, 3.8661116034603853`*^9}, {
   3.866111634130906*^9, 3.8661116342435102`*^9}, 3.8661177517011127`*^9, {
   3.86653498265261*^9, 3.866535000567821*^9}, {3.866535064758955*^9, 
   3.8665350807856493`*^9}, {3.866535180757498*^9, 3.866535203367777*^9}, {
   3.866535637531465*^9, 3.866535713929183*^9}, {3.8665359033432827`*^9, 
   3.8665359461581707`*^9}, {3.866535979621437*^9, 3.8665360551625967`*^9}, {
   3.866536147238112*^9, 3.866536160529331*^9}, {3.866536202265842*^9, 
   3.8665362031786633`*^9}, {3.866536525311141*^9, 3.866536530360944*^9}, {
   3.866566396531434*^9, 3.866566415617362*^9}, {3.866566571903861*^9, 
   3.866566596599163*^9}, {3.8665666454539557`*^9, 3.866566659683445*^9}, 
   3.8665670423211927`*^9, {3.876458181416717*^9, 3.876458272804406*^9}, {
   3.876458365281703*^9, 3.876458368759014*^9}, 3.876458398897223*^9, 
   3.876460652473133*^9, {3.876460949896316*^9, 3.876460953533128*^9}, {
   3.8764609870992413`*^9, 3.876461002489028*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"ed9474e5-89da-4f99-9db3-7c7dfff237dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"cdd4f", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"md", "[", "i", "]"}], "gS", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Im", "[", 
            RowBox[{"Cquqd1", "[", 
             RowBox[{"f", ",", "i", ",", "i", ",", "f"}], "]"}], "]"}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "Nc"}]], " ", 
            RowBox[{"Im", "[", 
             RowBox[{"Cquqd8", "[", 
              RowBox[{"f", ",", "i", ",", "i", ",", "f"}], "]"}], "]"}]}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "-", 
     RowBox[{"2", "mt", " ", "gS", " ", 
      RowBox[{"Log", "[", 
       FractionBox["\[CapitalLambda]", "mb"], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Im", "[", 
         RowBox[{"Cquqd1", "[", 
          RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "Nc"}]], " ", 
         RowBox[{"Im", "[", 
          RowBox[{"Cquqd8", "[", 
           RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"2", "gS", " ", 
      RowBox[{"Switch", "[", 
       RowBox[{"f", ",", "1", ",", 
        RowBox[{
         RowBox[{"ms", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "2", ",", "2", ",", "f2"}], "]"}], "]"}], "+", 
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"mb", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}], ",", "2", ",", 
        RowBox[{
         RowBox[{"md", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"mb", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "3", ",", "3", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}], ",", "3", ",", 
        RowBox[{
         RowBox[{"ms", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "2", ",", "2", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"md", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{"Cqd1", "[", 
              RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}], "+", 
            
            RowBox[{"cF3", " ", 
             RowBox[{"Im", "[", 
              RowBox[{"Cqd8", "[", 
               RowBox[{"f", ",", "1", ",", "1", ",", "f"}], "]"}], "]"}]}]}], 
           ")"}]}]}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.866111416571436*^9, 3.8661116034603853`*^9}, {
   3.866111634130906*^9, 3.8661116342435102`*^9}, 3.8661177517011127`*^9, {
   3.86653498265261*^9, 3.866535000567821*^9}, {3.866535064758955*^9, 
   3.8665350807856493`*^9}, {3.866535180757498*^9, 3.866535203367777*^9}, {
   3.866535637531465*^9, 3.866535713929183*^9}, {3.8665359033432827`*^9, 
   3.8665359461581707`*^9}, {3.866535979621437*^9, 3.8665360551625967`*^9}, {
   3.866536147238112*^9, 3.866536160529331*^9}, {3.866536202265842*^9, 
   3.8665362031786633`*^9}, {3.866536488090345*^9, 3.8665365469539433`*^9}, {
   3.866536586986711*^9, 3.86653668020868*^9}, {3.8665666184427853`*^9, 
   3.866566637001113*^9}, {3.866567060846313*^9, 3.8665670995218487`*^9}, {
   3.876458267612718*^9, 3.876458325862555*^9}, {3.876458409812296*^9, 
   3.876458440489728*^9}, 3.87646065377949*^9, {3.87646098115373*^9, 
   3.8764610179141397`*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"678e34c3-cac0-43ae-95f1-69d72acab57b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "2"], 
    SuperscriptBox["H", "2"], "D"}], TraditionalForm]],ExpressionUUID->
  "464e5df1-d631-4a79-9ce2-c4272c60a61d"]
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.8665367128914003`*^9, 3.8665367446830597`*^9}, 
   3.866537175484692*^9, 
   3.866627679432794*^9},ExpressionUUID->"3a37fb2f-3836-44dc-9eee-\
ca3a3a62253f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cdu2fH2D", "[", "f_", "]"}], ":=", "0"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.8665367867846327`*^9, 3.8665368945951357`*^9}, {
   3.866536959543358*^9, 3.866537006226069*^9}, {3.8665370512047243`*^9, 
   3.866537068021493*^9}, 3.866537175485023*^9, {3.866567142515441*^9, 
   3.86656715946673*^9}, {3.876458455581992*^9, 3.876458457361278*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"7c38ccc7-4a45-4a4c-9802-6d5211f3cdc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cdd2fH2D", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       SqrtBox["2"]}], "v"], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"gS", " ", 
        RowBox[{"mu", "[", "i", "]"}], 
        RowBox[{"Im", "[", 
         RowBox[{"CHud", "[", 
          RowBox[{"i", ",", "f"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"gS", " ", "mt"}], 
      RowBox[{
       SqrtBox["2"], "v"}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["mt", "4"], "+", 
         RowBox[{
          SuperscriptBox["mt", "2"], 
          SuperscriptBox["mW", "2"]}], "+", 
         RowBox[{"4", 
          SuperscriptBox["mW", "4"]}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mt", "2"], "-", 
           SuperscriptBox["mW", "2"]}], ")"}], "2"]], "-", 
       RowBox[{"6", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mt", "2"], 
          SuperscriptBox["mW", "4"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mt", "2"], "-", 
            SuperscriptBox["mW", "2"]}], ")"}], "3"]], 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["mt", "2"], 
          SuperscriptBox["mW", "2"]], "]"}]}]}], ")"}], 
     RowBox[{"Im", "[", 
      RowBox[{"CHud", "[", 
       RowBox[{"3", ",", "f"}], "]"}], "]"}]}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.8665367867846327`*^9, 3.8665368945951357`*^9}, {
   3.866536959543358*^9, 3.866537006226069*^9}, {3.8665370512047243`*^9, 
   3.866537068021493*^9}, {3.8665371754852257`*^9, 3.866537319204184*^9}, {
   3.866537449291594*^9, 3.866537523837503*^9}, {3.866537557516024*^9, 
   3.866537559395988*^9}, 3.866567143623826*^9, {3.866567198527873*^9, 
   3.866567230479965*^9}, {3.866567285535871*^9, 3.866567315397091*^9}, {
   3.8764584606765223`*^9, 3.87645847148243*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"10100a43-3432-4e4a-970c-bbdf7351f659"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full contribution", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.8691254515358686`*^9, 3.8691254815463963`*^9}, 
   3.869125734184607*^9},ExpressionUUID->"f8ee0d80-3cc3-45af-a57b-\
476ce46a6631"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cdu", "[", "f_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cdudip", "[", "f", "]"}], "+", 
      RowBox[{"cduH2F2", "[", "f", "]"}], "+", 
      RowBox[{"cduF3", "[", "f", "]"}], "+", 
      RowBox[{"cdu4f", "[", "f", "]"}], "+", 
      RowBox[{"cdu2fH2D", "[", "f", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.8665677330603*^9, 3.866567832491021*^9}, {
   3.869124524553748*^9, 3.869124526541855*^9}, 3.869125734184923*^9, {
   3.876458475148793*^9, 3.87645850219593*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"72365aff-f82e-44ec-82db-67075056b674"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cdd", "[", "f_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cdddip", "[", "f", "]"}], "+", 
      RowBox[{"cddH2F2", "[", "f", "]"}], "+", 
      RowBox[{"cddF3", "[", "f", "]"}], "+", 
      RowBox[{"cdd4f", "[", "f", "]"}], "+", 
      RowBox[{"cdd2fH2D", "[", "f", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.866567796617725*^9, 3.866567833567273*^9}, {
   3.869124529148561*^9, 3.86912453114741*^9}, 3.869125734185171*^9, {
   3.8764584790623207`*^9, 3.876458517563216*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"bd892691-c69c-4803-845e-14dc8771d74e"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1-loop expressions for gluon cEDM", "Section",
 CellChangeTimes->{{3.866567347157877*^9, 
  3.8665673703112783`*^9}},ExpressionUUID->"4bac75d9-13f6-4263-affe-\
f1d950e2c452"],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["F", "3"], TraditionalForm]],ExpressionUUID->
  "fc1c8c77-ed0f-46f5-bfef-0bd3de74d792"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866567376339858*^9, 3.866567388287553*^9}, 
   3.869125762828697*^9},ExpressionUUID->"79ad899b-61c0-4df1-837a-\
2da625814ac9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{"CGtilF3", ":=", 
    RowBox[{
     SuperscriptBox["gS", "2"], " ", "CGtil", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        SqrtBox["3"], 
        SuperscriptBox["\[Pi]", "2"], "Nc"}], "-", 
       FractionBox[
        RowBox[{"7", "Nc"}], "2"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "+", "Nc"}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mb"], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mt"], "]"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.86656739096525*^9, 3.866567497838759*^9}, {
   3.866567668138775*^9, 3.866567669154953*^9}, {3.866610333986795*^9, 
   3.866610363377696*^9}, 3.869125762829014*^9, 
   3.876460654783576*^9},ExpressionUUID->"23375234-9a24-4b3e-aad1-\
9c00fa0711dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "2"], "H", " ", "F"}], TraditionalForm]],
  ExpressionUUID->"204b97cd-de8e-4e8d-87b6-7671896510b4"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866567376339858*^9, 3.866567388287553*^9}, {
   3.866567512858247*^9, 3.866567520370666*^9}, 
   3.869125759379559*^9},ExpressionUUID->"f8262476-0d36-49f7-bb99-\
233a9bbc4287"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{"CGtildip", ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["2"], 
       SuperscriptBox["gS", "2"], "v"}], "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"Im", "[", 
           RowBox[{"CuG", "[", 
            RowBox[{"i", ",", "i"}], "]"}], "]"}], 
          RowBox[{"mu", "[", "i", "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"Im", "[", 
           RowBox[{"CdG", "[", 
            RowBox[{"i", ",", "i"}], "]"}], "]"}], 
          RowBox[{"md", "[", "i", "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.86656739096525*^9, 3.866567626649699*^9}, {
   3.866567673508916*^9, 3.866567673973895*^9}, {3.86661034013492*^9, 
   3.8666103648090687`*^9}, 3.869125759379879*^9, {3.8764586166298037`*^9, 
   3.876458619658248*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"3d314f39-82be-48f8-8e61-b17bb5c0a7da"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full contribution", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.869125743473768*^9, 
  3.869125754969496*^9}},ExpressionUUID->"33861919-111e-4968-a81d-\
72b7b82c7d5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dG", "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{"CGtilF3", "+", "CGtildip"}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866567645834221*^9, 3.8665676939236526`*^9}, {
   3.8666103446760683`*^9, 3.8666103674233303`*^9}, {3.869124517377452*^9, 
   3.8691245200046186`*^9}, 3.86912575496978*^9},
 CellLabel->
  "In[236]:=",ExpressionUUID->"9e1fea90-540b-4b6e-bc9c-462cfbf0c766"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1 - loop expressions for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", "ud"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"S1", "/", "8"}], ",", "RR"}], ")"}]], TraditionalForm]],
  ExpressionUUID->"ca10d541-36eb-468c-8c45-f0666070dcff"]
}], "Section",
 CellChangeTimes->{{3.866609113106522*^9, 3.866609195400823*^9}, {
  3.866609250290415*^9, 3.86660926005455*^9}, {3.86660929395*^9, 
  3.866609328897718*^9}, {3.866627743235183*^9, 
  3.8666277432353563`*^9}},ExpressionUUID->"fcf516b0-ed9d-40d6-a4d1-\
094cecb40f80"],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Psi]", "4"], TraditionalForm]],ExpressionUUID->
  "0c11658b-6c53-4c61-8a0e-407a89e518f4"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8666093538368607`*^9, 3.86660937874585*^9}, 
   3.869125776195725*^9},ExpressionUUID->"f7e9c06c-4537-4853-a284-\
194da521a964"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ImCudS14f", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"cF3", " ", 
         SuperscriptBox["gS", "2"]}], "Nc"]}], 
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd8", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}], ")"}]}], "+", 
     
     RowBox[{
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd1", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
          "uQuarkWFRl", "+", "uQuarkWFRr", "+", "dQuarkWFRl", "+", 
           "dQuarkWFRr"}], ")"}]}], "+", 
        RowBox[{"4", "cF3", " ", 
         SuperscriptBox["gS", "2"]}], "+", 
        RowBox[{"2", 
         SuperscriptBox["e", "2"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Qd", "2"], "-", 
           RowBox[{"3", "Qd", " ", "Qu"}], "+", 
           SuperscriptBox["Qu", "2"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"5", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"4", 
          SuperscriptBox["sW", "2"]}]], "+", 
        RowBox[{"2", 
         SuperscriptBox["e", "2"], 
         FractionBox["sW", "cW"], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["Qd", "2"], "-", 
           RowBox[{"3", "Qd", " ", "Qu"}], "+", 
           SuperscriptBox["Qu", "2"]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["5", "2"], 
         FractionBox[
          RowBox[{"Td3", " ", "Tu3"}], 
          RowBox[{
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]]}], "-", 
        FractionBox[
         RowBox[{"5", 
          SuperscriptBox["e", "2"]}], 
         SuperscriptBox["cW", "2"]], "+", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "cF3", " ", 
            SuperscriptBox["gS", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Qd", "2"], "-", 
              RowBox[{"Qd", " ", "Qu"}], " ", "+", 
              SuperscriptBox["Qu", "2"]}], ")"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
        RowBox[{"2", 
         FractionBox[
          SuperscriptBox["e", "2"], 
          SuperscriptBox["sW", "2"]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Qd", "2"], "-", 
              RowBox[{"Qd", " ", "Qu"}], "+", 
              SuperscriptBox["Qu", "2"]}], ")"}], 
            SuperscriptBox["sW", "4"]}], "-", 
           RowBox[{"3", "Tu3", " ", 
            SuperscriptBox["sW", "2"]}], "-", 
           RowBox[{"Td3", " ", "Tu3"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"cF3", " ", 
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd8", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         SuperscriptBox["gS", "2"], 
         FractionBox[
          RowBox[{
           SuperscriptBox["Nc", "2"], "-", "2"}], 
          SuperscriptBox["Nc", "2"]]}], "+", 
        RowBox[{"3", 
         FractionBox[
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], "2"]}], "Nc"]}], "-", 
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"2", "Nc", " ", 
          SuperscriptBox["sW", "2"]}]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"3", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            SuperscriptBox["gS", "2"], 
            FractionBox[
             RowBox[{
              SuperscriptBox["Nc", "2"], "-", "2"}], 
             SuperscriptBox["Nc", "2"]]}], "-", 
           RowBox[{"4", 
            FractionBox[
             RowBox[{
              SuperscriptBox["e", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"Qu", "+", "Qd"}], ")"}], "2"]}], "Nc"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd1", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"12", "cF3", " ", 
          SuperscriptBox["gS", "2"]}], "Nc"], "+", 
        RowBox[{"3", 
         FractionBox[
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], "2"]}], "Nc"]}], "-", 
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"2", "Nc", " ", 
          SuperscriptBox["sW", "2"]}]], "+", 
        RowBox[{"3", 
         FractionBox[
          SuperscriptBox["e", "2"], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}]}], "+", 
        RowBox[{
         FractionBox["4", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "cF3", " ", 
            SuperscriptBox["gS", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"Qu", "+", "Qd"}], ")"}], "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "-", 
        RowBox[{"2", 
         FractionBox[
          SuperscriptBox["e", "2"], 
          SuperscriptBox["sW", "2"]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.86656739096525*^9, 3.866567497838759*^9}, {
   3.866567668138775*^9, 3.866567669154953*^9}, {3.866610375604603*^9, 
   3.866610417545699*^9}, {3.866610498362832*^9, 3.86661055210104*^9}, {
   3.8666105828574142`*^9, 3.866610760337963*^9}, {3.8666107928915653`*^9, 
   3.866611328516901*^9}, {3.866611394193507*^9, 3.866611611994762*^9}, 
   3.86912577619611*^9, {3.8764551367141933`*^9, 3.876455165806583*^9}, {
   3.876458939064114*^9, 3.876458962530634*^9}, {3.876460655828556*^9, 
   3.8764606585130787`*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"650e4ab7-d981-4cc5-86ad-71c818428e55"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ImCudS84f", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"Cquqd8", "[", 
       RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
         "uQuarkWFRl", "+", "uQuarkWFRr", "+", "dQuarkWFRl", "+", 
          "dQuarkWFRr"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["gS", "2"], 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           SuperscriptBox["Nc", "2"]}], ")"}]}], 
        RowBox[{"2", "Nc"}]], "+", 
       RowBox[{"2", 
        SuperscriptBox["e", "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Qd", "2"], "-", 
          RowBox[{"3", "Qu", " ", "Qd"}], "+", 
          SuperscriptBox["Qu", "2"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"5", 
         SuperscriptBox["e", "2"]}], 
        RowBox[{"4", 
         SuperscriptBox["sW", "2"]}]], "+", 
       RowBox[{"2", 
        SuperscriptBox["e", "2"], 
        FractionBox["sW", "cW"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Qd", "2"], "-", 
          RowBox[{"3", "Qu", " ", "Qd"}], "+", 
          SuperscriptBox["Qu", "2"]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["5", "2"], 
        FractionBox[
         RowBox[{"Td3", " ", "Tu3"}], 
         RowBox[{
          SuperscriptBox["sW", "2"], 
          SuperscriptBox["cW", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"5", 
         SuperscriptBox["e", "2"]}], 
        SuperscriptBox["cW", "2"]], "+", 
       RowBox[{"8", 
        SuperscriptBox["e", "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Qd", "2"], "-", 
          RowBox[{"Qd", " ", "Qu"}], " ", "+", 
          SuperscriptBox["Qu", "2"]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
       RowBox[{"2", 
        FractionBox[
         SuperscriptBox["e", "2"], 
         SuperscriptBox["sW", "2"]], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"4", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{
          SuperscriptBox["sW", "2"], 
          SuperscriptBox["cW", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Qd", "2"], "-", 
             RowBox[{"Qd", " ", "Qu"}], "+", 
             SuperscriptBox["Qu", "2"]}], ")"}], 
           SuperscriptBox["sW", "4"]}], "-", 
          RowBox[{"3", "Tu3", " ", 
           SuperscriptBox["sW", "2"]}], "-", 
          RowBox[{"Td3", " ", "Tu3"}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"Cquqd1", "[", 
       RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", 
        SuperscriptBox["gS", "2"]}], "+", 
       RowBox[{"8", 
        SuperscriptBox["gS", "2"], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"Cquqd8", "[", 
       RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        SuperscriptBox["gS", "2"], 
        FractionBox[
         RowBox[{"2", "+", 
          SuperscriptBox["Nc", "2"]}], 
         SuperscriptBox["Nc", "2"]]}], "-", 
       RowBox[{"3", 
        FractionBox[
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}], "2"]}], "Nc"]}], "+", 
       FractionBox[
        RowBox[{"3", 
         SuperscriptBox["e", "2"]}], 
        RowBox[{"2", "Nc", " ", 
         SuperscriptBox["sW", "2"]}]], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"Nc", " ", 
          SuperscriptBox["sW", "2"], 
          SuperscriptBox["cW", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}], 
           SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}], 
           SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", 
           SuperscriptBox["gS", "2"], 
           FractionBox[
            RowBox[{"2", "+", 
             SuperscriptBox["Nc", "2"]}], 
            SuperscriptBox["Nc", "2"]]}], "-", 
          RowBox[{"4", 
           FractionBox[
            RowBox[{
             SuperscriptBox["e", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"Qu", "+", "Qd"}], ")"}], "2"]}], "Nc"]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"2", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"Nc", " ", 
          SuperscriptBox["sW", "2"]}]], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"4", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"Nc", " ", 
          SuperscriptBox["sW", "2"], 
          SuperscriptBox["cW", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}], 
           SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}], 
           SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"Cquqd1", "[", 
       RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"12", 
          SuperscriptBox["gS", "2"]}], "Nc"]}], "+", 
       RowBox[{"6", 
        SuperscriptBox["e", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}], "2"]}], "-", 
       RowBox[{"3", 
        FractionBox[
         SuperscriptBox["e", "2"], 
         SuperscriptBox["sW", "2"]]}], "+", 
       RowBox[{"6", 
        FractionBox[
         SuperscriptBox["e", "2"], 
         RowBox[{
          SuperscriptBox["sW", "2"], 
          SuperscriptBox["cW", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}], 
           SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}], 
           SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}]}], "-", 
       RowBox[{"8", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", 
            SuperscriptBox["gS", "2"]}], "Nc"], "-", 
          RowBox[{
           SuperscriptBox["e", "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], "2"]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "-", 
       RowBox[{"4", 
        FractionBox[
         SuperscriptBox["e", "2"], 
         SuperscriptBox["sW", "2"]], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
       RowBox[{"8", 
        FractionBox[
         SuperscriptBox["e", "2"], 
         RowBox[{
          SuperscriptBox["sW", "2"], 
          SuperscriptBox["cW", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}], 
           SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}], 
           SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866622289138526*^9, 3.866622494988284*^9}, {
   3.866624001125458*^9, 3.866624069087583*^9}, 3.8666241247593107`*^9, {
   3.866624384781365*^9, 3.866624529144217*^9}, {3.866624595742639*^9, 
   3.866624647465045*^9}, {3.866624712512126*^9, 3.866624775945197*^9}, {
   3.866624940121191*^9, 3.86662495408801*^9}, {3.866624997376801*^9, 
   3.866625003088056*^9}, {3.8691257761963377`*^9, 3.869125785672431*^9}, {
   3.87645517238879*^9, 3.8764551905393143`*^9}, {3.876458971111631*^9, 
   3.876458988267105*^9}, {3.876460659746641*^9, 3.876460663139564*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"b4523c12-0d76-4d81-9c71-61a3048ecda6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "2"], "H", " ", "F"}], TraditionalForm]],
  ExpressionUUID->"f2136ca2-556a-403d-8cd0-70e8aa44b838"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.866098991165163*^9, 3.866099000743382*^9}, {
   3.866099250972373*^9, 3.866099288193626*^9}, 3.866110252163597*^9, 
   3.866627699647605*^9, 
   3.86912599090878*^9},ExpressionUUID->"2a9e223b-6cc4-4cc4-994c-\
dda796dc2cc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ImCudS1dip", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"Cd\[Gamma]", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["6", "Nc"], 
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd", "-", 
           RowBox[{"Nc", " ", "Qu"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"8", 
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}]}], "Nc"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{"4", "Qu", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mZ"], "]"}], "+", 
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mH"], "]"}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW", " ", "cW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CdZ", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["2", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Nc", " ", "Tu3"}], "-", 
           RowBox[{"3", "Td3"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["sW", "2"]}], "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}]}], "-", 
           RowBox[{"2", "Nc", " ", "Qu"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["2", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Nc", " ", "Tu3"}], "-", 
           RowBox[{"4", "Td3"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["sW", "2"]}], "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}]}], "-", 
           RowBox[{"2", "Nc", " ", "Qu"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"Tu3", "-", 
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"Tu3", "-", 
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          SuperscriptBox["mZ", "2"], 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mZ", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}], "+", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{"Td3", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          SuperscriptBox["mW", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CdW", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"6", " ", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"2", "Td3"}]}], "Nc"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"16", 
           SuperscriptBox["sW", "2"], 
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}]}], "Nc"], 
         FractionBox[
          SuperscriptBox["mZ", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]]}], "+", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{"Qu", "+", "Qd"}], ")"}], 
             SuperscriptBox["sW", "2"]}], "Nc"]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{"4", "Td3"}]}], "Nc"], "+", 
           FractionBox[
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{"Qu", "+", "Qd"}], ")"}], 
             SuperscriptBox["sW", "2"]}], "Nc"]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "-", 
        RowBox[{
         FractionBox["4", "Nc"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "+", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "Td3"}], "+", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          SuperscriptBox["mW", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"32", 
           SuperscriptBox["sW", "2"]}], "Nc"], 
         FractionBox[
          SuperscriptBox["mW", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["Tu3", 
            SuperscriptBox["sW", "4"]], "+", "Qu", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             RowBox[{
              SuperscriptBox["mZ", "2"], "-", 
              SuperscriptBox["mW", "2"]}]]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "Nc"], 
         FractionBox[
          SuperscriptBox["mW", "2"], 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SqrtBox["2"], "gS", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], "v"], 
      FractionBox["cF3", "Nc"], 
      RowBox[{"Im", "[", 
       RowBox[{"CdG", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"Cu\[Gamma]", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["6", "Nc"], 
         RowBox[{"(", 
          RowBox[{"Qd", "+", "Qu", "-", 
           RowBox[{"Nc", " ", "Qd"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"8", 
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}]}], "Nc"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{"4", "Qd", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mZ"], "]"}], "+", 
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mH"], "]"}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW", " ", "cW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CuZ", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["2", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Nc", " ", "Td3"}], "-", 
           RowBox[{"3", "Tu3"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["sW", "2"]}], "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}]}], "-", 
           RowBox[{"2", "Nc", " ", "Qd"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["2", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Nc", " ", "Td3"}], "-", 
           RowBox[{"4", "Tu3"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["sW", "2"]}], "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}]}], "-", 
           RowBox[{"2", "Nc", " ", "Qd"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"Td3", "-", 
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"Td3", "-", 
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          SuperscriptBox["mZ", "2"], 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mZ", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}], "+", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{"Tu3", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          SuperscriptBox["mW", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CuW", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"6", " ", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"2", "Tu3"}]}], "Nc"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"16", 
           SuperscriptBox["sW", "2"], 
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}]}], "Nc"], 
         FractionBox[
          SuperscriptBox["mZ", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]]}], "+", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{"Qu", "+", "Qd"}], ")"}], 
             SuperscriptBox["sW", "2"]}], "Nc"]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{"4", "Tu3"}]}], "Nc"], "+", 
           FractionBox[
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{"Qu", "+", "Qd"}], ")"}], 
             SuperscriptBox["sW", "2"]}], "Nc"]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "-", 
        RowBox[{
         FractionBox["4", "Nc"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "+", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "Tu3"}], "+", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          SuperscriptBox["mW", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"32", 
           SuperscriptBox["sW", "2"]}], "Nc"], 
         FractionBox[
          SuperscriptBox["mW", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["Td3", 
            SuperscriptBox["sW", "4"]], "+", "Qd", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             RowBox[{
              SuperscriptBox["mZ", "2"], "-", 
              SuperscriptBox["mW", "2"]}]]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "Nc"], 
         FractionBox[
          SuperscriptBox["mW", "2"], 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SqrtBox["2"], "gS", " ", 
        RowBox[{"md", "[", "f", "]"}]}], "v"], 
      FractionBox["cF3", "Nc"], 
      RowBox[{"Im", "[", 
       RowBox[{"CuG", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.866625154761407*^9, 3.86662515563597*^9}, {
   3.866625921408934*^9, 3.866626086495041*^9}, {3.866626127194014*^9, 
   3.866626385375757*^9}, {3.866627078515181*^9, 3.866627415842064*^9}, {
   3.866627462329463*^9, 3.866627557202486*^9}, {3.8691227697489853`*^9, 
   3.869122849502886*^9}, {3.869122952353279*^9, 3.869122996128471*^9}, {
   3.869125863498057*^9, 3.8691258727276697`*^9}, 3.8691259909093246`*^9, {
   3.876455228385572*^9, 3.876455307176203*^9}, {3.876458653572186*^9, 
   3.876458675331229*^9}, {3.876458731506126*^9, 3.876458743541725*^9}, {
   3.876459001127695*^9, 3.8764590740952053`*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"ee8c8812-fcca-40fa-9fce-7d94c05137b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ImCudS8dip", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"Cd\[Gamma]", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], "4", 
      RowBox[{"(", 
       RowBox[{"Qu", "+", "Qd"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW", " ", "cW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CdZ", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], "4", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}], 
         SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CdW", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Td3"}], "-", "1"}], ")"}]}], "-", 
        RowBox[{"32", 
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}], 
         SuperscriptBox["sW", "2"], 
         FractionBox[
          SuperscriptBox["mZ", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]]}], "+", 
        RowBox[{"32", 
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}], 
         SuperscriptBox["sW", "2"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{"8", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "Td3"}], "+", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"8", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mW"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "Td3"}], "+", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          RowBox[{"8", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "+", 
        RowBox[{"64", 
         SuperscriptBox["sW", "2"], 
         FractionBox[
          SuperscriptBox["mW", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["Tu3", 
            SuperscriptBox["sW", "2"]], "+", "Qu", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             RowBox[{
              SuperscriptBox["mZ", "2"], "-", 
              SuperscriptBox["mW", "2"]}]]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SqrtBox["2"], "gS", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"CdG", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{"2", "+", "Nc"}], ")"}]}], "Nc"]}], "-", 
        RowBox[{
         FractionBox["8", "Nc"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"Cu\[Gamma]", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], "4", 
      RowBox[{"(", 
       RowBox[{"Qu", "+", "Qd"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW", " ", "cW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CuZ", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], "4", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}], 
         SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CuW", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Tu3"}], "-", "1"}], ")"}]}], "-", 
        RowBox[{"32", 
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}], 
         SuperscriptBox["sW", "2"], 
         FractionBox[
          SuperscriptBox["mZ", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]]}], "+", 
        RowBox[{"32", 
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}], 
         SuperscriptBox["sW", "2"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{"8", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "Tu3"}], "+", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"8", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mW"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "Tu3"}], "+", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          RowBox[{"8", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "+", 
        RowBox[{"64", 
         SuperscriptBox["sW", "2"], 
         FractionBox[
          SuperscriptBox["mW", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["Td3", 
            SuperscriptBox["sW", "2"]], "+", "Qd", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             RowBox[{
              SuperscriptBox["mZ", "2"], "-", 
              SuperscriptBox["mW", "2"]}]]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SqrtBox["2"], "gS", " ", 
        RowBox[{"md", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"CuG", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{"2", "+", "Nc"}], ")"}]}], "Nc"]}], "-", 
        RowBox[{
         FractionBox["8", "Nc"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.86662757143963*^9, 3.8666275750600967`*^9}, {
  3.8666534514295483`*^9, 3.8666536172122602`*^9}, {3.866653704100684*^9, 
  3.8666539812744493`*^9}, {3.866654046103539*^9, 3.866654133703867*^9}, {
  3.866654181652009*^9, 3.866654195353537*^9}, {3.866654233065803*^9, 
  3.866654233399762*^9}, {3.8666930531356697`*^9, 3.866693053431439*^9}, {
  3.86912300343449*^9, 3.8691231235491447`*^9}, {3.86912590106968*^9, 
  3.86912591262777*^9}, {3.869125960341803*^9, 3.869125990909725*^9}, {
  3.8764553413697977`*^9, 3.8764554103060923`*^9}, {3.876455460521352*^9, 
  3.8764554728353357`*^9}, {3.876458749832076*^9, 3.8764587763168573`*^9}, {
  3.876459079937002*^9, 3.876459150932329*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"8042539b-4553-40c3-af27-11fe949e1b78"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full contributions", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.869125968691251*^9, 
  3.869125981542336*^9}},ExpressionUUID->"04529252-efce-499f-b4ae-\
0ae6542c77c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ImCudS1", "[", "f_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ImCudS14f", "[", "f", "]"}], "+", 
      RowBox[{"ImCudS1dip", "[", "f", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.869124190558198*^9, 3.869124278826858*^9}, {
   3.869124498527103*^9, 3.869124506147702*^9}, 3.869125981542829*^9, {
   3.876455499000651*^9, 3.8764555140364656`*^9}, {3.876459154844343*^9, 
   3.876459161506783*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"8d5de571-c77f-40c9-8c3e-6f9849ea2463"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ImCudS8", "[", "f_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ImCudS84f", "[", "f", "]"}], "+", 
      RowBox[{"ImCudS8dip", "[", "f", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.869124282723259*^9, {3.86912450035775*^9, 3.869124502956691*^9}, 
   3.8691259815432167`*^9, {3.876455503730215*^9, 3.876455524795618*^9}, {
   3.876459165250457*^9, 3.876459172608075*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"7956e5bb-f53f-4b07-9235-1a801b83c7f0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1 - loop expressions for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", "duud"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"S1", "/", "8"}], ",", "RR"}], ")"}]], TraditionalForm]],
  ExpressionUUID->"b19c5265-4437-4edc-b291-8c06144119ad"]
}], "Section",
 CellChangeTimes->{{3.866609113106522*^9, 3.866609195400823*^9}, {
  3.866609250290415*^9, 3.86660926005455*^9}, {3.86660929395*^9, 
  3.866609328897718*^9}, {3.866627592295926*^9, 3.8666275944710283`*^9}, {
  3.866627736245062*^9, 3.8666277362452307`*^9}, {3.876461161250084*^9, 
  3.8764611620077887`*^9}},ExpressionUUID->"dfa34521-e81b-4a52-971a-\
1a29fe7be71e"],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Psi]", "4"], TraditionalForm]],ExpressionUUID->
  "763bbcb8-78b8-432b-a925-2b77c74451a0"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866627599898533*^9, 3.866627611858976*^9}, 
   3.8691260190963984`*^9},ExpressionUUID->"7e0e12cb-c1df-4bab-b638-\
3ac20e7079d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ImCduudS14f", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"cF3", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         SuperscriptBox["gS", "2"], 
         FractionBox[
          RowBox[{
           SuperscriptBox["Nc", "2"], "-", "2"}], 
          SuperscriptBox["Nc", "2"]]}], "+", 
        FractionBox[
         RowBox[{"12", 
          SuperscriptBox["e", "2"], "Qu", " ", "Qd"}], "Nc"], "-", 
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"2", 
          SuperscriptBox["sW", "2"]}]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"3", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}]}], "+", 
        RowBox[{
         FractionBox["4", 
          SuperscriptBox["Nc", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["gS", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["Nc", "2"], "-", "2"}], ")"}]}], "+", 
           RowBox[{"4", 
            SuperscriptBox["e", "2"], "Nc", " ", "Qu", " ", "Qd"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}], 
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd8", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"12", "cF3", " ", 
          SuperscriptBox["gS", "2"]}], "Nc"], "+", 
        FractionBox[
         RowBox[{"12", 
          SuperscriptBox["e", "2"], "Qu", " ", "Qd"}], "Nc"], "-", 
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"2", "Nc", " ", 
          SuperscriptBox["sW", "2"]}]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"3", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}]}], "+", 
        RowBox[{
         FractionBox["16", "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cF3", " ", 
            SuperscriptBox["gS", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], "Qu", " ", "Qd"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}], 
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd1", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"cF3", " ", 
        SuperscriptBox["gS", "2"]}], "Nc"], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}], ")"}], 
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd8", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
          "uQuarkWFRl", "+", "uQuarkWFRr", "+", "dQuarkWFRl", "+", 
           "dQuarkWFRr"}], ")"}]}], "+", 
        RowBox[{"4", "cF3", " ", 
         SuperscriptBox["gS", "2"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}], "2"]}], "2"], "+", 
        FractionBox[
         RowBox[{"5", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"4", 
          SuperscriptBox["sW", "2"]}]], "-", 
        RowBox[{
         FractionBox[
          SuperscriptBox["e", "2"], 
          RowBox[{"2", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "Tu3", " ", "Td3"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"Qu", "+", "Qd"}], ")"}], "2"], 
            SuperscriptBox["sW", "4"]}]}], ")"}]}], "+", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "cF3", " ", 
            SuperscriptBox["gS", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["e", "2"], "Qu", " ", "Qd"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["e", "2"]}], 
          SuperscriptBox["sW", "2"]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", "Qu", " ", "Qd", " ", 
            FractionBox[
             SuperscriptBox["sW", "2"], 
             SuperscriptBox["cW", "2"]]}], "+", 
           FractionBox[
            RowBox[{"4", "Tu3"}], 
            SuperscriptBox["cW", "2"]], "-", 
           FractionBox[
            RowBox[{"4", "Tu3", " ", "Td3"}], 
            RowBox[{
             SuperscriptBox["sW", "2"], 
             SuperscriptBox["cW", "2"]}]]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}], 
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd1", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866693046828705*^9, 3.866693057927791*^9}, 
   3.8691260190969353`*^9, 3.8691407719136457`*^9, {3.876458823581218*^9, 
   3.8764588537586603`*^9}, {3.876459179504756*^9, 3.876459205047946*^9}, {
   3.876460664866267*^9, 3.876460667605363*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"6fcaca63-e2fd-4ac0-95bb-d8b37e0149db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ImCduudS84f", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", 
         SuperscriptBox["gS", "2"], 
         FractionBox[
          RowBox[{"2", "+", 
           SuperscriptBox["Nc", "2"]}], 
          SuperscriptBox["Nc", "2"]]}], "-", 
        FractionBox[
         RowBox[{"12", 
          SuperscriptBox["e", "2"], "Qu", " ", "Qd"}], "Nc"], "+", 
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"2", 
          SuperscriptBox["sW", "2"]}]], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"3", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}]}], "+", 
        RowBox[{
         FractionBox["4", 
          SuperscriptBox["Nc", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["gS", "2"], 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["Nc", "2"]}], ")"}]}], "-", 
           RowBox[{"4", 
            SuperscriptBox["e", "2"], "Nc", " ", "Qu", " ", "Qd"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{"Nc", " ", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}], 
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd8", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"12", 
           SuperscriptBox["gS", "2"]}], "Nc"]}], "+", 
        RowBox[{"24", 
         SuperscriptBox["e", "2"], "Qu", " ", "Qd"}], "-", 
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["e", "2"]}], 
         SuperscriptBox["sW", "2"]], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"6", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"16", 
          SuperscriptBox["gS", "2"]}], "Nc"], "+", 
        RowBox[{"32", "Qu", " ", "Qd", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["e", "2"]}], 
          SuperscriptBox["sW", "2"]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"8", 
           SuperscriptBox["e", "2"]}], 
          RowBox[{
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}], 
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd1", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
          "uQuarkWFRl", "+", "uQuarkWFRr", "+", "dQuarkWFRl", "+", 
           "dQuarkWFRr"}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["gS", "2"], 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            SuperscriptBox["Nc", "2"]}], ")"}]}], 
         RowBox[{"2", "Nc"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["e", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Qu", "+", "Qd"}], ")"}], "2"]}], "2"], "+", 
        FractionBox[
         RowBox[{"5", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"4", 
          SuperscriptBox["sW", "2"]}]], "-", 
        RowBox[{
         FractionBox[
          SuperscriptBox["e", "2"], 
          RowBox[{"2", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["cW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "Tu3", " ", "Td3"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"Qu", "+", "Qd"}], ")"}], "2"], 
            SuperscriptBox["sW", "4"]}]}], ")"}]}], "+", 
        RowBox[{"8", 
         SuperscriptBox["e", "2"], "Qu", " ", "Qd", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["e", "2"]}], 
          SuperscriptBox["sW", "2"]], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", 
            SuperscriptBox["e", "2"], "Qu", " ", "Qd", " ", 
            FractionBox[
             SuperscriptBox["sW", "2"], 
             SuperscriptBox["cW", "2"]]}], "+", 
           FractionBox[
            RowBox[{"4", "Tu3"}], 
            SuperscriptBox["cW", "2"]], "-", 
           FractionBox[
            RowBox[{"4", "Tu3", " ", "Td3"}], 
            RowBox[{
             SuperscriptBox["sW", "2"], 
             SuperscriptBox["cW", "2"]}]]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}]}], ")"}], 
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd8", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}]}], "-", 
     RowBox[{"2", 
      SuperscriptBox["gS", "2"], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}]}], ")"}], 
      RowBox[{"Im", "[", 
       RowBox[{"Cquqd1", "[", 
        RowBox[{"f", ",", "f", ",", "f", ",", "f"}], "]"}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8666899738293962`*^9, 3.866689984392776*^9}, {
   3.866690087657898*^9, 3.866690294334635*^9}, {3.866690330226768*^9, 
   3.8666903413059673`*^9}, {3.866690379989373*^9, 3.866690503226624*^9}, {
   3.8666907731812363`*^9, 3.866690858374969*^9}, {3.866690902679381*^9, 
   3.866690970603816*^9}, {3.8666910123738117`*^9, 3.86669110864365*^9}, {
   3.866691441185791*^9, 3.866691468069152*^9}, {3.8666915105244637`*^9, 
   3.866691881004684*^9}, {3.8666919291380863`*^9, 3.866692016017461*^9}, {
   3.86669225184789*^9, 3.866692492936132*^9}, {3.866693022404149*^9, 
   3.866693055626005*^9}, 3.8691260190967207`*^9, {3.869137866074057*^9, 
   3.869137876128394*^9}, {3.869140726277357*^9, 3.869140756092607*^9}, {
   3.876458866095031*^9, 3.876458884090157*^9}, {3.876459211887473*^9, 
   3.876459230964501*^9}, {3.8764606683773603`*^9, 3.876460670956856*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"966e231d-c157-4dfc-8b71-80520a0619ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "2"], "H", " ", "F"}], TraditionalForm]],
  ExpressionUUID->"0d9260c5-354a-40d2-b6fa-d247749d1e2d"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.866098991165163*^9, 3.866099000743382*^9}, {
   3.866099250972373*^9, 3.866099288193626*^9}, 3.866110252163597*^9, 
   3.86662766821222*^9, 
   3.8691261277317877`*^9},ExpressionUUID->"2002f6b1-07c3-4686-b92a-\
3c90b3be82f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ImCduudS1dip", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"Cd\[Gamma]", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"12", "Qu"}], "Nc"], "-", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"4", "Qu"}], "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mZ"], "]"}], "+", 
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mH"], "]"}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW", " ", "cW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CdZ", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "Td3"}], "-", 
        FractionBox[
         RowBox[{"4", "Tu3"}], "Nc"], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"8", "Qu"}], "-", 
           RowBox[{"3", "Nc", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}]}]}], "Nc"], 
         SuperscriptBox["sW", "2"]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"Td3", "-", 
           FractionBox["Tu3", "Nc"], "-", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Nc", 
               RowBox[{"(", 
                RowBox[{"Qu", "+", "Qd"}], ")"}]}], "-", 
              RowBox[{"2", "Qu"}]}], "Nc"], "sW"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "Nc"], 
         RowBox[{"(", 
          RowBox[{"Tu3", "-", 
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Tu3", "-", 
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mZ", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mH", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CdW", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"6", "Td3"}], "-", 
        FractionBox["2", "Nc"], "+", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}], 
         SuperscriptBox["sW", "2"], 
         FractionBox[
          SuperscriptBox["mZ", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]]}], "-", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "Nc"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "Td3"}], "-", "1", "-", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "Td3"}], "-", "1", "-", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"16", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["Tu3", 
            SuperscriptBox["sW", "2"]], "+", "Qu", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             RowBox[{
              SuperscriptBox["mZ", "2"], "-", 
              SuperscriptBox["mW", "2"]}]]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SqrtBox["2"], "gS", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], "v"], 
      FractionBox["cF3", "Nc"], 
      RowBox[{"Im", "[", 
       RowBox[{"CdG", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"Cu\[Gamma]", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"12", "Qd"}], "Nc"], "-", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"4", "Qd"}], "Nc"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mZ"], "]"}], "+", 
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mH"], "]"}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW", " ", "cW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CuZ", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "Tu3"}], "-", 
        FractionBox[
         RowBox[{"4", "Td3"}], "Nc"], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"8", "Qd"}], "-", 
           RowBox[{"3", "Nc", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}]}]}], "Nc"], 
         SuperscriptBox["sW", "2"]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"Tu3", "-", 
           FractionBox["Td3", "Nc"], "-", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"Nc", 
               RowBox[{"(", 
                RowBox[{"Qu", "+", "Qd"}], ")"}]}], "-", 
              RowBox[{"2", "Qd"}]}], "Nc"], "sW"}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "Nc"], 
         RowBox[{"(", 
          RowBox[{"Td3", "-", 
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Td3", "-", 
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mZ", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mH", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CuW", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"6", "Tu3"}], "-", 
        FractionBox["2", "Nc"], "+", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{"Qu", "+", "Qd"}], ")"}], 
         SuperscriptBox["sW", "2"], 
         FractionBox[
          SuperscriptBox["mZ", "2"], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]]}], "-", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "Nc"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "Tu3"}], "-", "1", "-", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "Tu3"}], "-", "1", "-", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            SuperscriptBox["sW", "2"]}]}], ")"}], 
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"16", 
           SuperscriptBox["sW", "2"], 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mZ", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["Td3", 
            SuperscriptBox["sW", "2"]], "+", "Qd", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Qu", "+", "Qd"}], ")"}], 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             RowBox[{
              SuperscriptBox["mZ", "2"], "-", 
              SuperscriptBox["mW", "2"]}]]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox["mZ", "mW"], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox["mW", "2"]}], 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mW", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mW"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SqrtBox["2"], "gS", " ", 
        RowBox[{"md", "[", "f", "]"}]}], "v"], 
      FractionBox["cF3", "Nc"], 
      RowBox[{"Im", "[", 
       RowBox[{"CuG", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.866692925413931*^9, 3.866692944609664*^9}, {
  3.866693040479939*^9, 3.866693061918736*^9}, {3.866693146285323*^9, 
  3.866693217248703*^9}, {3.866693471050807*^9, 3.866693558836989*^9}, {
  3.8666942559461107`*^9, 3.866694706891405*^9}, {3.869126041653001*^9, 
  3.8691260418689117`*^9}, {3.869126108740383*^9, 3.869126127732255*^9}, {
  3.876458897104258*^9, 3.8764589122373857`*^9}, {3.876459307304598*^9, 
  3.8764593814011593`*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"75db740e-79f0-468d-aed4-80a94e7cc829"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ImCduudS8dip", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"Cd\[Gamma]", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", "Qu"}], "+", 
        RowBox[{"16", "Qu", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{"16", "Qu", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW", " ", "cW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CdZ", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}]}], "+", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mZ"], "]"}], "+", 
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mH"], "]"}]}], ")"}]}], "-", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qu", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tu3"}], ")"}], 
         FractionBox[
          SuperscriptBox["mZ", "2"], 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mZ", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SqrtBox["2"], "e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CdW", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SqrtBox["2"], "gS", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"CdG", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"2", "+", "Nc"}], ")"}]}], "Nc"], "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "Nc"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "Nc"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"Cu\[Gamma]", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", "Qd"}], "+", 
        RowBox[{"16", "Qd", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{"16", "Qd", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW", " ", "cW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CuZ", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}]}], "+", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mZ"], "]"}], "+", 
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mH"], "]"}]}], ")"}]}], "-", 
        RowBox[{"8", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Qd", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Td3"}], ")"}], 
         FractionBox[
          SuperscriptBox["mZ", "2"], 
          RowBox[{
           SuperscriptBox["mH", "2"], "-", 
           SuperscriptBox["mZ", "2"]}]], 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SqrtBox["2"], "e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{"v", " ", "sW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CuW", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SqrtBox["2"], "gS", " ", 
        RowBox[{"md", "[", "f", "]"}]}], "v"], 
      RowBox[{"Im", "[", 
       RowBox[{"CuG", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"2", "+", "Nc"}], ")"}]}], "Nc"], "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "Nc"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "Nc"], 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.866694741775134*^9, 3.866695052462865*^9}, {
   3.869123477011866*^9, 3.869123482682188*^9}, {3.869123541353121*^9, 
   3.869123585010248*^9}, 3.8691261277326527`*^9, {3.8691261666443043`*^9, 
   3.8691261686623793`*^9}, {3.876459389008843*^9, 3.8764594499427557`*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"43c0d551-8c79-44de-9e47-c76664391ce4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full contributions", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.869126174220982*^9, 
  3.869126183329578*^9}},ExpressionUUID->"e3af7ea9-ff2d-4928-971e-\
4cc3680e0e59"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ImCduudS1", "[", "f_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ImCduudS14f", "[", "f", "]"}], "+", 
      RowBox[{"ImCduudS1dip", "[", "f", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.869124190558198*^9, 3.869124305389038*^9}, {
   3.8691244791675043`*^9, 3.869124484577608*^9}, 3.869126183329976*^9, {
   3.876459461500203*^9, 3.876459480035215*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"56358b9b-1c1d-4836-ad55-4c0efa77e5e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ImCduudS8", "[", "f_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ImCduudS84f", "[", "f", "]"}], "+", 
      RowBox[{"ImCduudS8dip", "[", "f", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.869124282723259*^9, 3.8691243128551188`*^9}, {
   3.869124487227845*^9, 3.86912449239464*^9}, 3.8691261833302*^9, {
   3.876459469302185*^9, 3.876459485754923*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"bfd26627-443a-4ae1-ae63-2ce823104aab"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1 - loop expressions for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "Hud"], TraditionalForm]],ExpressionUUID->
  "88619d42-7145-4011-b034-56d7f425d108"]
}], "Section",
 CellChangeTimes->{{3.866609113106522*^9, 3.866609195400823*^9}, {
  3.866609250290415*^9, 3.86660926005455*^9}, {3.86660929395*^9, 
  3.866609328897718*^9}, {3.866627592295926*^9, 3.8666275944710283`*^9}, {
  3.866627716894762*^9, 
  3.866627738399633*^9}},ExpressionUUID->"0ec93816-4607-462c-835d-\
cf4f9f21ce9e"],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "2"], 
    SuperscriptBox["H", "2"], " ", "D"}], TraditionalForm]],ExpressionUUID->
  "bd8c943a-5b13-4df9-a125-7aeab9860e71"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866098991165163*^9, 3.866099000743382*^9}, {
   3.866099250972373*^9, 3.866099288193626*^9}, 3.866110252163597*^9, 
   3.86662766821222*^9, {3.866627757120408*^9, 
   3.866627758645838*^9}},ExpressionUUID->"67e6e2dc-0617-4ad2-9912-\
c22c9251c404"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ImCHud2fH2D", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{"uQuarkWFRr", "+", "dQuarkWFRr", "+", "HiggsWFR"}], ")"}]}], 
       "-", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], 
        SuperscriptBox["e", "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"2", 
          SuperscriptBox["\[Pi]", "2"]}], "3"], 
        SuperscriptBox["e", "2"], 
        FractionBox[
         SuperscriptBox["mZ", "2"], 
         SuperscriptBox["mW", "2"]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"Qd", "-", 
            RowBox[{"Qd", " ", 
             FractionBox[
              SuperscriptBox["sW", "2"], 
              SuperscriptBox["cW", "2"]]}]}], "4"], "-", 
          RowBox[{"Qu", " ", "Qd", " ", 
           FractionBox[
            SuperscriptBox["sW", "2"], 
            SuperscriptBox["cW", "2"]], 
           FractionBox[
            SuperscriptBox["mZ", "2"], 
            SuperscriptBox["mW", "2"]]}]}], ")"}]}], "-", 
       RowBox[{"4", 
        SuperscriptBox["e", "2"]}], "-", 
       RowBox[{"4", 
        FractionBox[
         SuperscriptBox["e", "2"], 
         SuperscriptBox["sW", "2"]]}], "-", 
       RowBox[{"2", 
        FractionBox[
         SuperscriptBox["e", "2"], 
         SuperscriptBox["sW", "2"]], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["cW", "2"], "-", 
          SuperscriptBox["sW", "2"]}], ")"}]}], "-", 
       FractionBox[
        SuperscriptBox["e", "2"], 
        RowBox[{"2", 
         SuperscriptBox["sW", "2"], 
         SuperscriptBox["cW", "2"]}]], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], "Qd", 
        FractionBox[
         RowBox[{
          SuperscriptBox["cW", "2"], "-", 
          SuperscriptBox["sW", "2"]}], 
         SuperscriptBox["cW", "2"]]}], "+", 
       FractionBox[
        SuperscriptBox["g", "2"], 
        RowBox[{"12", 
         SuperscriptBox["cW", "4"]}]], "+", 
       RowBox[{"2", 
        SuperscriptBox["e", "2"], 
        FractionBox[
         SuperscriptBox["sW", "2"], 
         SuperscriptBox["cW", "2"]]}], "-", 
       FractionBox[
        SuperscriptBox["e", "2"], 
        SuperscriptBox["cW", "2"]], "-", 
       RowBox[{"2", 
        SuperscriptBox["e", "2"], "Qu", " ", "Qd", " ", 
        FractionBox[
         SuperscriptBox["sW", "2"], 
         SuperscriptBox["cW", "4"]]}], "+", 
       RowBox[{"2", 
        FractionBox[
         SuperscriptBox["mH", "2"], 
         SuperscriptBox["v", "2"]]}], "-", 
       FractionBox[
        SuperscriptBox["mH", "4"], 
        RowBox[{"3", 
         SuperscriptBox["mW", "2"], 
         SuperscriptBox["v", "2"]}]], "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cF3", " ", 
           SuperscriptBox["gS", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["e", "2"], "Qu", " ", "Qd"}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "\[Mu]H"], "]"}]}], "-", 
       RowBox[{"2", 
        SuperscriptBox["e", "2"], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{
           FractionBox["7", "3"], 
           FractionBox[
            SuperscriptBox["e", "2"], 
            SuperscriptBox["sW", "2"]]}], "+", 
          RowBox[{"2", 
           FractionBox[
            SuperscriptBox["e", "2"], 
            SuperscriptBox["sW", "2"]], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["cW", "2"], "-", 
             RowBox[{"2", 
              SuperscriptBox["sW", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", 
           SuperscriptBox["e", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Qu", " ", "Qd"}]}], ")"}], 
           FractionBox[
            SuperscriptBox["sW", "2"], 
            SuperscriptBox["cW", "2"]]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"5", 
          SuperscriptBox["e", "2"]}], 
         RowBox[{"3", 
          SuperscriptBox["sW", "2"]}]], 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mH"], "]"}]}], "-", 
       RowBox[{"4", 
        SuperscriptBox["e", "2"], 
        FractionBox[
         SuperscriptBox["sW", "2"], 
         SuperscriptBox["cW", "2"]], "Qu", " ", "Qd", " ", 
        FractionBox[
         SuperscriptBox["mZ", "4"], 
         SuperscriptBox["mW", "4"]], 
        RowBox[{"Log", "[", 
         FractionBox["mZ", "mW"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["e", "2"], 
         SuperscriptBox["sW", "2"]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "3"], "+", 
          FractionBox[
           RowBox[{"3", 
            SuperscriptBox["mH", "2"]}], 
           SuperscriptBox["v", "2"]], "-", 
          FractionBox[
           RowBox[{"2", 
            SuperscriptBox["mH", "4"]}], 
           RowBox[{
            SuperscriptBox["mW", "2"], 
            SuperscriptBox["v", "2"]}]], "+", 
          FractionBox[
           SuperscriptBox["mH", "6"], 
           RowBox[{"3", 
            SuperscriptBox["mW", "4"], 
            SuperscriptBox["v", "2"]}]]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox["mH", "mW"], "]"}]}], "-", 
       RowBox[{
        FractionBox[
         SuperscriptBox["e", "2"], 
         RowBox[{"3", 
          SuperscriptBox["sW", "2"]}]], 
        RowBox[{"Log", "[", 
         FractionBox["mH", "mZ"], "]"}]}], "+", 
       RowBox[{"2", 
        SuperscriptBox["e", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Qu", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             FractionBox[
              SuperscriptBox["sW", "2"], 
              SuperscriptBox["cW", "2"]], "+", 
             RowBox[{"Qd", " ", 
              FractionBox[
               SuperscriptBox["sW", "2"], 
               SuperscriptBox["cW", "2"]]}]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["cW", "2"], "-", 
            SuperscriptBox["sW", "2"]}], 
           SuperscriptBox["cW", "2"]], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"Qu", " ", "Qd", 
              FractionBox[
               SuperscriptBox["sW", "2"], 
               SuperscriptBox["cW", "2"]]}]}], ")"}], 
           FractionBox[
            SuperscriptBox["mZ", "2"], 
            SuperscriptBox["mW", "2"]]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox["mZ", "mW"], "]"}]}], "-", 
       RowBox[{
        FractionBox[
         SuperscriptBox["e", "2"], 
         SuperscriptBox["sW", "2"]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["13", "3"], "+", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             FractionBox[
              SuperscriptBox["cW", "4"], "2"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["cW", "2"], " ", 
              SuperscriptBox["sW", "2"]}], "+", 
             FractionBox[
              SuperscriptBox["sW", "4"], "2"]}], ")"}]}], "+", 
          FractionBox["1", 
           RowBox[{"2", 
            SuperscriptBox["cW", "2"]}]], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["cW", "2"], "-", 
             SuperscriptBox["sW", "2"], "+", 
             FractionBox["1", 
              RowBox[{"2", 
               SuperscriptBox["cW", "2"]}]]}], ")"}], 
           FractionBox[
            SuperscriptBox["mZ", "2"], 
            SuperscriptBox["mW", "2"]]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"12", 
             SuperscriptBox["cW", "2"]}]], 
           FractionBox[
            SuperscriptBox["mZ", "2"], 
            SuperscriptBox["mW", "2"]]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox["mZ", "mW"], "]"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["e", "2"], "Qd"}], 
         SuperscriptBox["cW", "2"]], 
        FractionBox[
         SuperscriptBox["mZ", "2"], 
         SuperscriptBox["mW", "2"]], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["cW", "2"], "-", 
          SuperscriptBox["sW", "2"], "-", 
          RowBox[{"2", "Qu", " ", "Qd", " ", 
           SuperscriptBox["sW", "2"], 
           FractionBox[
            SuperscriptBox["mZ", "2"], 
            SuperscriptBox["mW", "2"]]}]}], ")"}], 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["mZ", "2"], 
            SuperscriptBox["mW", "2"]]}]}], "]"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["e", "2"], 
          SuperscriptBox["sW", "2"]], "+", 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox["mH", "2"]}], 
          RowBox[{"3", 
           SuperscriptBox["v", "2"]}]], "-", 
         RowBox[{
          FractionBox[
           SuperscriptBox["mh", "4"], 
           RowBox[{"3", 
            SuperscriptBox["mW", "2"], 
            SuperscriptBox["v", "2"]}]], 
          RowBox[{"F", "[", 
           RowBox[{
            SuperscriptBox["mW", "2"], ",", "mH", ",", "mW"}], "]"}]}]}], 
        ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"2", 
           FractionBox[
            SuperscriptBox["e", "2"], 
            SuperscriptBox["sW", "2"]], "cW"}], "-", 
          FractionBox[
           SuperscriptBox["e", "2"], 
           RowBox[{"3", 
            SuperscriptBox["sW", "2"], 
            SuperscriptBox["cW", "2"]}]], "+", 
          RowBox[{
           FractionBox[
            SuperscriptBox["e", "2"], 
            SuperscriptBox["sW", "2"]], 
           FractionBox[
            SuperscriptBox["mZ", "2"], 
            RowBox[{"12", 
             SuperscriptBox["mW", "2"]}]], 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              SuperscriptBox["cW", "2"]], "-", "12"}], ")"}]}]}], ")"}], 
        RowBox[{"F", "[", 
         RowBox[{
          SuperscriptBox["mW", "2"], ",", "mW", ",", "mZ"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["e", "2"], 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["1", 
           SuperscriptBox["cW", "2"]]}], ")"}], 
        RowBox[{"C0", "[", 
         RowBox[{
          SuperscriptBox["mW", "2"], ",", "mZ", ",", "mW"}], "]"}]}]}], ")"}], 
     RowBox[{"Im", "[", 
      RowBox[{"CHud", "[", 
       RowBox[{"f", ",", "f"}], "]"}], "]"}]}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.86669581191376*^9, 3.866695844891994*^9}, {
   3.866695908523929*^9, 3.8666959570743628`*^9}, {3.8666960490762053`*^9, 
   3.866696102333435*^9}, {3.866696156639736*^9, 3.86669624294388*^9}, 
   3.866696300182233*^9, {3.866696986084841*^9, 3.866697010037225*^9}, {
   3.8666971619842587`*^9, 3.86669720401227*^9}, {3.8666972376963177`*^9, 
   3.866697312806082*^9}, {3.866697375897608*^9, 3.866697415822588*^9}, {
   3.866702460203651*^9, 3.866702637823214*^9}, {3.866702868550626*^9, 
   3.866702981534444*^9}, {3.866703016812895*^9, 3.866703091925514*^9}, {
   3.866703160598514*^9, 3.8667032198968563`*^9}, {3.866703275846485*^9, 
   3.86670336182972*^9}, {3.866704583555358*^9, 3.866704583747752*^9}, {
   3.866704647854529*^9, 3.8667046545514383`*^9}, {3.866705044087199*^9, 
   3.8667050462851677`*^9}, {3.8667050766084146`*^9, 
   3.8667050981106586`*^9}, {3.866705153825392*^9, 3.866705184001174*^9}, {
   3.8667052668001633`*^9, 3.8667053468647127`*^9}, 3.866705384316442*^9, {
   3.8691250191045732`*^9, 3.869125020036742*^9}, 3.8691265712057858`*^9, {
   3.869126647750313*^9, 3.86912665074852*^9}, {3.8691294465675697`*^9, 
   3.86912945072084*^9}, {3.8764594984725723`*^9, 3.876459507639987*^9}, 
   3.876460671893272*^9, {3.8764612846277313`*^9, 3.876461284729618*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"521cc2af-0c1b-4764-9c08-185cefff8672"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "2"], "H", " ", "F"}], TraditionalForm]],
  ExpressionUUID->"6f6befcf-d7ca-4b19-a529-3cb1ef550bc4"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866098991165163*^9, 3.866099000743382*^9}, {
   3.866099250972373*^9, 3.866099288193626*^9}, 3.866110252163597*^9, 
   3.86662766821222*^9, 
   3.869126566321682*^9},ExpressionUUID->"24a05eaf-d55a-4240-ad6a-\
9033fefd0fa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ImCHuddip", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", "cF3", " ", "gS", " ", 
         RowBox[{"mu", "[", "f", "]"}]}], 
        RowBox[{
         SqrtBox["2"], "v"}]]}], " ", 
      RowBox[{"Im", "[", 
       RowBox[{"CdG", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], 
       RowBox[{
        SqrtBox["2"], "v"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"Cd\[Gamma]", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"9", "Qu"}], "+", 
        RowBox[{"4", "Qu", " ", 
         SuperscriptBox["mH", "2"], 
         RowBox[{"C0", "[", 
          RowBox[{
           SuperscriptBox["mH", "2"], ",", 
           SuperscriptBox["mW", "2"], ",", 
           RowBox[{
            SuperscriptBox["mH", "2"], "+", 
            SuperscriptBox["mW", "2"]}], ",", "0", ",", "0", ",", "0"}], 
          "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], 
       RowBox[{
        SqrtBox["2"], "v", " ", "sW", " ", "cW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CdZ", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         FractionBox["9", "2"], "Qu"}], "+", 
        RowBox[{"8", "Tu3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["cW", "2"], "-", 
           SuperscriptBox["sW", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"9", "Qu"}]}], ")"}]}], "-", 
           RowBox[{"4", 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             SuperscriptBox["mW", "2"]]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], 
            FractionBox[
             RowBox[{"2", 
              SuperscriptBox["mZ", "4"]}], 
             RowBox[{"3", 
              SuperscriptBox["mW", "4"]}]]}]}], ")"}]}], "+", 
        RowBox[{"2", "Qu", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mZ", "2"], 
           SuperscriptBox["mH", "2"]], "]"}]}], "+", 
        RowBox[{"2", "Qu", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["mH", "4"], "-", 
              SuperscriptBox["mW", "4"], "+", 
              RowBox[{
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mZ", "2"]}], "+", 
              RowBox[{"3", 
               SuperscriptBox["mW", "2"], 
               SuperscriptBox["mZ", "2"]}], "-", 
              RowBox[{"2", 
               SuperscriptBox["mZ", "4"]}]}], 
             RowBox[{
              SuperscriptBox["mH", "2"], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mH", "2"], "+", 
                SuperscriptBox["mW", "2"]}], ")"}]}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              RowBox[{
               SuperscriptBox["mH", "2"], "+", 
               SuperscriptBox["mW", "2"], "-", 
               SuperscriptBox["mZ", "2"]}]], "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mW", "2"], "-", 
                SuperscriptBox["mZ", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mW", "2"], "-", 
                RowBox[{"2", 
                 SuperscriptBox["mZ", "2"]}], "-", 
                RowBox[{"4", 
                 SuperscriptBox["mH", "2"]}]}], ")"}]}], 
             RowBox[{
              SuperscriptBox["mH", "2"], 
              SuperscriptBox["mW", "2"]}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               SuperscriptBox["mW", "2"]}]], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["cW", "2"], "-", 
           SuperscriptBox["sW", "2"]}], ")"}], 
         FractionBox[
          RowBox[{
           SuperscriptBox["mW", "2"], "+", 
           RowBox[{"2", 
            SuperscriptBox["mZ", "2"]}]}], 
          SuperscriptBox["mW", "2"]], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mZ", "2"], 
           SuperscriptBox["mW", "2"]], "]"}]}], "-", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["cW", "2"], "-", 
           SuperscriptBox["sW", "2"]}], ")"}], 
         FractionBox[
          SuperscriptBox["mZ", "4"], 
          SuperscriptBox["mW", "4"]], 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox["mW", "2"], 
             SuperscriptBox["mZ", "2"]]}]}], "]"}]}], "+", 
        RowBox[{"2", "Qu", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            SuperscriptBox["mH", "2"]}], "+", 
           SuperscriptBox["mZ", "2"]}], ")"}], 
         RowBox[{"C0", "[", 
          RowBox[{
           SuperscriptBox["mH", "2"], ",", 
           SuperscriptBox["mW", "2"], ",", 
           RowBox[{
            SuperscriptBox["mH", "2"], "+", 
            SuperscriptBox["mW", "2"]}], ",", "0", ",", "0", ",", "mZ"}], 
          "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"mu", "[", "f", "]"}]}], 
       RowBox[{
        SqrtBox["2"], "sW", " ", "v"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CdW", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"4", "Qu", " ", 
            SuperscriptBox["sW", "2"], 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              SuperscriptBox["\[Pi]", "2"], "+", 
              RowBox[{"3", 
               FractionBox[
                SuperscriptBox["sW", "3"], 
                SuperscriptBox["cW", "2"]]}]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["mH", "2"], "+", 
             SuperscriptBox["mZ", "2"]}], 
            SuperscriptBox["mW", "2"]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"12", 
            SuperscriptBox["mW", "4"]}], "+", 
           RowBox[{"9", 
            SuperscriptBox["mH", "2"], 
            SuperscriptBox["mW", "2"]}], "-", 
           RowBox[{"4", 
            SuperscriptBox["mH", "4"]}]}], 
          RowBox[{"2", 
           SuperscriptBox["mW", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mH", "2"], "+", 
             SuperscriptBox["mW", "2"]}], ")"}]}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mW", "2"], 
           SuperscriptBox["mH", "2"]], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mZ", "2"], "-", 
             RowBox[{"4", 
              SuperscriptBox["mW", "2"]}]}], ")"}]}], 
          SuperscriptBox["mW", "2"]], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mW", "2"], 
           SuperscriptBox["mZ", "2"]], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"4", 
            SuperscriptBox["mH", "4"]}], "-", 
           RowBox[{"12", 
            SuperscriptBox["mH", "2"], 
            SuperscriptBox["mW", "2"]}], "+", 
           RowBox[{"8", 
            SuperscriptBox["mW", "4"]}]}], 
          SuperscriptBox["mW", "4"]], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mH", "2"], 
           RowBox[{
            SuperscriptBox["mH", "2"], "-", 
            SuperscriptBox["mW", "2"]}]], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"8", 
            SuperscriptBox["mW", "4"]}], "-", 
           RowBox[{"12", 
            SuperscriptBox["mW", "2"], 
            SuperscriptBox["mZ", "2"]}], "+", 
           RowBox[{"4", 
            SuperscriptBox["mZ", "4"]}]}], 
          SuperscriptBox["mW", "4"]], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mZ", "2"], 
           RowBox[{
            SuperscriptBox["mZ", "2"], "-", 
            SuperscriptBox["mW", "2"]}]], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"5", 
            SuperscriptBox["mW", "4"]}], "-", 
           RowBox[{"4", 
            SuperscriptBox["mH", "2"], 
            SuperscriptBox["mW", "2"]}], "+", 
           SuperscriptBox["mH", "4"]}], 
          SuperscriptBox["mW", "4"]], 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mW", "2"], 
            RowBox[{
             SuperscriptBox["mH", "2"], "-", 
             SuperscriptBox["mW", "2"]}]], "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"5", 
            SuperscriptBox["mW", "4"]}], "-", 
           RowBox[{"4", 
            SuperscriptBox["mW", "2"], 
            SuperscriptBox["mZ", "2"]}], "+", 
           SuperscriptBox["mZ", "4"]}], 
          SuperscriptBox["mW", "4"]], 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mW", "2"], 
            RowBox[{
             SuperscriptBox["mZ", "2"], "-", 
             SuperscriptBox["mW", "2"]}]], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mH", "4"], "-", 
             RowBox[{"4", 
              SuperscriptBox["mH", "2"], 
              SuperscriptBox["mW", "2"]}]}]]}], 
          SuperscriptBox["mH", "2"]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"2", 
             SuperscriptBox["mW", "2"]}], "-", 
            SuperscriptBox["mH", "2"], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mH", "4"], "-", 
              RowBox[{"4", 
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mW", "2"]}]}]]}], 
           RowBox[{"2", 
            SuperscriptBox["mW", "2"]}]], "]"}]}], "+", 
        RowBox[{"4", "Qu", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             SuperscriptBox["mH", "2"]], "]"}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["mH", "4"], "-", 
              SuperscriptBox["mW", "4"], "+", 
              RowBox[{
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mZ", "2"]}], "+", 
              RowBox[{"3", 
               SuperscriptBox["mW", "2"], 
               SuperscriptBox["mZ", "2"]}], "-", 
              RowBox[{"2", 
               SuperscriptBox["mZ", "4"]}]}], 
             RowBox[{
              SuperscriptBox["mH", "2"], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mH", "2"], "+", 
                SuperscriptBox["mW", "2"]}], ")"}]}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              RowBox[{
               SuperscriptBox["mH", "2"], "+", 
               SuperscriptBox["mW", "2"], "-", 
               SuperscriptBox["mZ", "2"]}]], "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mW", "2"], "-", 
                RowBox[{"2", 
                 SuperscriptBox["mH", "2"]}], "-", 
                RowBox[{"2", 
                 SuperscriptBox["mZ", "2"]}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mW", "2"], "-", 
                SuperscriptBox["mZ", "2"]}], ")"}]}], 
             RowBox[{
              SuperscriptBox["mH", "2"], 
              SuperscriptBox["mW", "2"]}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               SuperscriptBox["mW", "2"]}]], "]"}]}], "-", 
           RowBox[{"3", 
            FractionBox[
             SuperscriptBox["sW", "3"], "cW"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"2", 
                  SuperscriptBox["mZ", "2"]}], "-", 
                 RowBox[{"4", 
                  SuperscriptBox["mW", "2"]}]}], 
                RowBox[{
                 SuperscriptBox["mW", "3"], "-", 
                 RowBox[{"mW", " ", 
                  SuperscriptBox["mZ", "2"]}]}]], 
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["mW", "2"], 
                 SuperscriptBox["mZ", "2"]], "]"}]}], "+", 
              RowBox[{"4", 
               FractionBox[
                RowBox[{"mZ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mZ", "2"], "-", 
                   SuperscriptBox["mW", "2"]}], ")"}]}], 
                SuperscriptBox["mW", "3"]], 
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["mZ", "2"], 
                 RowBox[{
                  SuperscriptBox["mZ", "2"], "-", 
                  SuperscriptBox["mW", "2"]}]], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"mZ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mZ", "2"], "-", 
                   RowBox[{"2", 
                    SuperscriptBox["mW", "2"]}]}], ")"}]}], 
                SuperscriptBox["mW", "3"]], 
               SuperscriptBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["mW", "2"], 
                  RowBox[{
                   SuperscriptBox["mZ", "2"], "-", 
                   SuperscriptBox["mW", "2"]}]], "]"}], "2"]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"48", "Qu", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mH", "4"], "-", 
           RowBox[{"4", 
            SuperscriptBox["mH", "2"], 
            SuperscriptBox["mW", "2"]}], "+", 
           RowBox[{"5", 
            SuperscriptBox["mW", "4"]}]}], 
          SuperscriptBox["mW", "4"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mW", "2"]]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{
               SuperscriptBox["mH", "2"], "-", 
               RowBox[{"2", 
                SuperscriptBox["mW", "2"]}]}], 
              RowBox[{
               SuperscriptBox["mH", "2"], "-", 
               SuperscriptBox["mW", "2"]}]]}], "]"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mZ", "4"], "-", 
           RowBox[{"4", 
            SuperscriptBox["mZ", "2"], 
            SuperscriptBox["mW", "2"]}], "+", 
           RowBox[{"5", 
            SuperscriptBox["mW", "4"]}]}], 
          SuperscriptBox["mW", "4"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox["mZ", "2"], 
               SuperscriptBox["mW", "2"]]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               RowBox[{"2", 
                SuperscriptBox["mW", "2"]}]}], 
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               SuperscriptBox["mW", "2"]}]]}], "]"}]}], ")"}]}], "-", 
        RowBox[{"24", "Qu", " ", 
         FractionBox[
          SuperscriptBox["sW", "5"], "cW"], 
         FractionBox[
          RowBox[{"mZ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mZ", "2"], "-", 
             RowBox[{"2", 
              SuperscriptBox["mW", "2"]}]}], ")"}]}], 
          SuperscriptBox["mW", "3"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox["mZ", "2"], 
               SuperscriptBox["mW", "2"]]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               RowBox[{"2", 
                SuperscriptBox["mW", "2"]}]}], 
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               SuperscriptBox["mW", "2"]}]]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            SuperscriptBox["mW", "2"]}], "-", 
           RowBox[{
            FractionBox["5", "2"], 
            SuperscriptBox["mH", "2"]}]}], ")"}], 
         RowBox[{"C0", "[", 
          RowBox[{
           SuperscriptBox["mH", "2"], ",", 
           SuperscriptBox["mW", "2"], ",", 
           RowBox[{
            SuperscriptBox["mH", "2"], "+", 
            SuperscriptBox["mW", "2"]}], ",", "mW", ",", "mW", ",", "0"}], 
          "]"}]}], "+", 
        RowBox[{"4", "Qu", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               SuperscriptBox["mH", "2"]}], "+", 
              SuperscriptBox["mZ", "2"]}], ")"}], 
            RowBox[{"C0", "[", 
             RowBox[{
              SuperscriptBox["mH", "2"], ",", 
              SuperscriptBox["mW", "2"], ",", 
              RowBox[{
               SuperscriptBox["mH", "2"], "+", 
               SuperscriptBox["mW", "2"]}], ",", "0", ",", "0", ",", "mZ"}], 
             "]"}]}], "-", 
           RowBox[{"2", 
            SuperscriptBox["mH", "2"], 
            RowBox[{"C0", "[", 
             RowBox[{
              SuperscriptBox["mH", "2"], ",", 
              SuperscriptBox["mW", "2"], ",", 
              RowBox[{
               SuperscriptBox["mH", "2"], "+", 
               SuperscriptBox["mW", "2"]}], ",", "0", ",", "0", ",", "0"}], 
             "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"5", "cF3", " ", "gS", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{
        SqrtBox["2"], "v"}]], " ", 
      RowBox[{"Im", "[", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CuG", "[", 
         RowBox[{"f", ",", "f"}], "]"}], "]"}], "]"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{
        SqrtBox["2"], "v"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Cu\[Gamma]", "[", 
         RowBox[{"f", ",", "f"}], "]"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"9", "Qd"}], "+", 
        RowBox[{"4", "Qd", " ", 
         SuperscriptBox["mH", "2"], 
         RowBox[{"C0", "[", 
          RowBox[{
           SuperscriptBox["mH", "2"], ",", 
           SuperscriptBox["mW", "2"], ",", 
           RowBox[{
            SuperscriptBox["mH", "2"], "+", 
            SuperscriptBox["mW", "2"]}], ",", "0", ",", "0", ",", "0"}], 
          "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{
        SqrtBox["2"], "v", " ", "sW", " ", "cW"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CuZ", "[", 
         RowBox[{"f", ",", "f"}], "]"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{
         FractionBox["9", "2"], "Qd"}], "+", 
        RowBox[{"8", "Td3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["cW", "2"], "-", 
           SuperscriptBox["sW", "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"9", "Qd"}]}], ")"}]}], "-", 
           RowBox[{"4", 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             SuperscriptBox["mW", "2"]]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], 
            FractionBox[
             RowBox[{"2", 
              SuperscriptBox["mZ", "4"]}], 
             RowBox[{"3", 
              SuperscriptBox["mW", "4"]}]]}]}], ")"}]}], "+", 
        RowBox[{"2", "Qd", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mZ", "2"], 
           SuperscriptBox["mH", "2"]], "]"}]}], "+", 
        RowBox[{"2", "Qd", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["mH", "4"], "-", 
              SuperscriptBox["mW", "4"], "+", 
              RowBox[{
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mZ", "2"]}], "+", 
              RowBox[{"3", 
               SuperscriptBox["mW", "2"], 
               SuperscriptBox["mZ", "2"]}], "-", 
              RowBox[{"2", 
               SuperscriptBox["mZ", "4"]}]}], 
             RowBox[{
              SuperscriptBox["mH", "2"], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mH", "2"], "+", 
                SuperscriptBox["mW", "2"]}], ")"}]}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              RowBox[{
               SuperscriptBox["mH", "2"], "+", 
               SuperscriptBox["mW", "2"], "-", 
               SuperscriptBox["mZ", "2"]}]], "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mW", "2"], "-", 
                SuperscriptBox["mZ", "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mW", "2"], "-", 
                RowBox[{"2", 
                 SuperscriptBox["mZ", "2"]}], "-", 
                RowBox[{"4", 
                 SuperscriptBox["mH", "2"]}]}], ")"}]}], 
             RowBox[{
              SuperscriptBox["mH", "2"], 
              SuperscriptBox["mW", "2"]}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               SuperscriptBox["mW", "2"]}]], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["cW", "2"], "-", 
           SuperscriptBox["sW", "2"]}], ")"}], 
         FractionBox[
          RowBox[{
           SuperscriptBox["mW", "2"], "+", 
           RowBox[{"2", 
            SuperscriptBox["mZ", "2"]}]}], 
          SuperscriptBox["mW", "2"]], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mZ", "2"], 
           SuperscriptBox["mW", "2"]], "]"}]}], "-", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["cW", "2"], "-", 
           SuperscriptBox["sW", "2"]}], ")"}], 
         FractionBox[
          SuperscriptBox["mZ", "4"], 
          SuperscriptBox["mW", "4"]], 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox["mW", "2"], 
             SuperscriptBox["mZ", "2"]]}]}], "]"}]}], "+", 
        RowBox[{"2", "Qd", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            SuperscriptBox["mH", "2"]}], "+", 
           SuperscriptBox["mZ", "2"]}], ")"}], 
         RowBox[{"C0", "[", 
          RowBox[{
           SuperscriptBox["mH", "2"], ",", 
           SuperscriptBox["mW", "2"], ",", 
           RowBox[{
            SuperscriptBox["mH", "2"], "+", 
            SuperscriptBox["mW", "2"]}], ",", "0", ",", "0", ",", "mZ"}], 
          "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"e", " ", 
        RowBox[{"md", "[", "f", "]"}]}], 
       RowBox[{
        SqrtBox["2"], "sW", " ", "v"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CuW", "[", 
         RowBox[{"f", ",", "f"}], "]"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"4", "Qd", " ", 
            SuperscriptBox["sW", "2"], 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              SuperscriptBox["\[Pi]", "2"], "+", 
              RowBox[{"3", 
               FractionBox[
                SuperscriptBox["sW", "3"], 
                SuperscriptBox["cW", "2"]]}]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["mH", "2"], "+", 
             SuperscriptBox["mZ", "2"]}], 
            SuperscriptBox["mW", "2"]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"12", 
            SuperscriptBox["mW", "4"]}], "+", 
           RowBox[{"9", 
            SuperscriptBox["mH", "2"], 
            SuperscriptBox["mW", "2"]}], "-", 
           RowBox[{"4", 
            SuperscriptBox["mH", "4"]}]}], 
          RowBox[{"2", 
           SuperscriptBox["mW", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mH", "2"], "+", 
             SuperscriptBox["mW", "2"]}], ")"}]}]], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mW", "2"], 
           SuperscriptBox["mH", "2"]], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mZ", "2"], "-", 
             RowBox[{"4", 
              SuperscriptBox["mW", "2"]}]}], ")"}]}], 
          SuperscriptBox["mW", "2"]], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mW", "2"], 
           SuperscriptBox["mZ", "2"]], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"4", 
            SuperscriptBox["mH", "4"]}], "-", 
           RowBox[{"12", 
            SuperscriptBox["mH", "2"], 
            SuperscriptBox["mW", "2"]}], "+", 
           RowBox[{"8", 
            SuperscriptBox["mW", "4"]}]}], 
          SuperscriptBox["mW", "4"]], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mH", "2"], 
           RowBox[{
            SuperscriptBox["mH", "2"], "-", 
            SuperscriptBox["mW", "2"]}]], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"8", 
            SuperscriptBox["mW", "4"]}], "-", 
           RowBox[{"12", 
            SuperscriptBox["mW", "2"], 
            SuperscriptBox["mZ", "2"]}], "+", 
           RowBox[{"4", 
            SuperscriptBox["mZ", "4"]}]}], 
          SuperscriptBox["mW", "4"]], 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mZ", "2"], 
           RowBox[{
            SuperscriptBox["mZ", "2"], "-", 
            SuperscriptBox["mW", "2"]}]], "]"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"5", 
            SuperscriptBox["mW", "4"]}], "-", 
           RowBox[{"4", 
            SuperscriptBox["mH", "2"], 
            SuperscriptBox["mW", "2"]}], "+", 
           SuperscriptBox["mH", "4"]}], 
          SuperscriptBox["mW", "4"]], 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mW", "2"], 
            RowBox[{
             SuperscriptBox["mH", "2"], "-", 
             SuperscriptBox["mW", "2"]}]], "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"5", 
            SuperscriptBox["mW", "4"]}], "-", 
           RowBox[{"4", 
            SuperscriptBox["mW", "2"], 
            SuperscriptBox["mZ", "2"]}], "+", 
           SuperscriptBox["mZ", "4"]}], 
          SuperscriptBox["mW", "4"]], 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mW", "2"], 
            RowBox[{
             SuperscriptBox["mZ", "2"], "-", 
             SuperscriptBox["mW", "2"]}]], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mH", "4"], "-", 
             RowBox[{"4", 
              SuperscriptBox["mH", "2"], 
              SuperscriptBox["mW", "2"]}]}]]}], 
          SuperscriptBox["mH", "2"]], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"2", 
             SuperscriptBox["mW", "2"]}], "-", 
            SuperscriptBox["mH", "2"], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mH", "4"], "-", 
              RowBox[{"4", 
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mW", "2"]}]}]]}], 
           RowBox[{"2", 
            SuperscriptBox["mW", "2"]}]], "]"}]}], "+", 
        RowBox[{"4", "Qd", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             SuperscriptBox["mH", "2"]], "]"}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["mH", "4"], "-", 
              SuperscriptBox["mW", "4"], "+", 
              RowBox[{
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mZ", "2"]}], "+", 
              RowBox[{"3", 
               SuperscriptBox["mW", "2"], 
               SuperscriptBox["mZ", "2"]}], "-", 
              RowBox[{"2", 
               SuperscriptBox["mZ", "4"]}]}], 
             RowBox[{
              SuperscriptBox["mH", "2"], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mH", "2"], "+", 
                SuperscriptBox["mW", "2"]}], ")"}]}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              RowBox[{
               SuperscriptBox["mH", "2"], "+", 
               SuperscriptBox["mW", "2"], "-", 
               SuperscriptBox["mZ", "2"]}]], "]"}]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mW", "2"], "-", 
                RowBox[{"2", 
                 SuperscriptBox["mH", "2"]}], "-", 
                RowBox[{"2", 
                 SuperscriptBox["mZ", "2"]}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mW", "2"], "-", 
                SuperscriptBox["mZ", "2"]}], ")"}]}], 
             RowBox[{
              SuperscriptBox["mH", "2"], 
              SuperscriptBox["mW", "2"]}]], 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               SuperscriptBox["mW", "2"]}]], "]"}]}], "-", 
           RowBox[{"3", 
            FractionBox[
             SuperscriptBox["sW", "3"], "cW"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"2", 
                  SuperscriptBox["mZ", "2"]}], "-", 
                 RowBox[{"4", 
                  SuperscriptBox["mW", "2"]}]}], 
                RowBox[{
                 SuperscriptBox["mW", "3"], "-", 
                 RowBox[{"mW", " ", 
                  SuperscriptBox["mZ", "2"]}]}]], 
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["mW", "2"], 
                 SuperscriptBox["mZ", "2"]], "]"}]}], "+", 
              RowBox[{"4", 
               FractionBox[
                RowBox[{"mZ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mZ", "2"], "-", 
                   SuperscriptBox["mW", "2"]}], ")"}]}], 
                SuperscriptBox["mW", "3"]], 
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["mZ", "2"], 
                 RowBox[{
                  SuperscriptBox["mZ", "2"], "-", 
                  SuperscriptBox["mW", "2"]}]], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"mZ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["mZ", "2"], "-", 
                   RowBox[{"2", 
                    SuperscriptBox["mW", "2"]}]}], ")"}]}], 
                SuperscriptBox["mW", "3"]], 
               SuperscriptBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["mW", "2"], 
                  RowBox[{
                   SuperscriptBox["mZ", "2"], "-", 
                   SuperscriptBox["mW", "2"]}]], "]"}], "2"]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"48", "Qd", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mH", "4"], "-", 
           RowBox[{"4", 
            SuperscriptBox["mH", "2"], 
            SuperscriptBox["mW", "2"]}], "+", 
           RowBox[{"5", 
            SuperscriptBox["mW", "4"]}]}], 
          SuperscriptBox["mW", "4"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mW", "2"]]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{
               SuperscriptBox["mH", "2"], "-", 
               RowBox[{"2", 
                SuperscriptBox["mW", "2"]}]}], 
              RowBox[{
               SuperscriptBox["mH", "2"], "-", 
               SuperscriptBox["mW", "2"]}]]}], "]"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         FractionBox[
          RowBox[{
           SuperscriptBox["mZ", "4"], "-", 
           RowBox[{"4", 
            SuperscriptBox["mZ", "2"], 
            SuperscriptBox["mW", "2"]}], "+", 
           RowBox[{"5", 
            SuperscriptBox["mW", "4"]}]}], 
          SuperscriptBox["mW", "4"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox["mZ", "2"], 
               SuperscriptBox["mW", "2"]]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               RowBox[{"2", 
                SuperscriptBox["mW", "2"]}]}], 
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               SuperscriptBox["mW", "2"]}]]}], "]"}]}], ")"}]}], "-", 
        RowBox[{"24", "Qd", " ", 
         FractionBox[
          SuperscriptBox["sW", "5"], "cW"], 
         FractionBox[
          RowBox[{"mZ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mZ", "2"], "-", 
             RowBox[{"2", 
              SuperscriptBox["mW", "2"]}]}], ")"}]}], 
          SuperscriptBox["mW", "3"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox["mZ", "2"], 
               SuperscriptBox["mW", "2"]]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               RowBox[{"2", 
                SuperscriptBox["mW", "2"]}]}], 
              RowBox[{
               SuperscriptBox["mZ", "2"], "-", 
               SuperscriptBox["mW", "2"]}]]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            SuperscriptBox["mW", "2"]}], "-", 
           RowBox[{
            FractionBox["5", "2"], 
            SuperscriptBox["mH", "2"]}]}], ")"}], 
         RowBox[{"C0", "[", 
          RowBox[{
           SuperscriptBox["mH", "2"], ",", 
           SuperscriptBox["mW", "2"], ",", 
           RowBox[{
            SuperscriptBox["mH", "2"], "+", 
            SuperscriptBox["mW", "2"]}], ",", "mW", ",", "mW", ",", "0"}], 
          "]"}]}], "+", 
        RowBox[{"4", "Qd", " ", 
         SuperscriptBox["sW", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               SuperscriptBox["mH", "2"]}], "+", 
              SuperscriptBox["mZ", "2"]}], ")"}], 
            RowBox[{"C0", "[", 
             RowBox[{
              SuperscriptBox["mH", "2"], ",", 
              SuperscriptBox["mW", "2"], ",", 
              RowBox[{
               SuperscriptBox["mH", "2"], "+", 
               SuperscriptBox["mW", "2"]}], ",", "0", ",", "0", ",", "mZ"}], 
             "]"}]}], "-", 
           RowBox[{"2", 
            SuperscriptBox["mH", "2"], 
            RowBox[{"C0", "[", 
             RowBox[{
              SuperscriptBox["mH", "2"], ",", 
              SuperscriptBox["mW", "2"], ",", 
              RowBox[{
               SuperscriptBox["mH", "2"], "+", 
               SuperscriptBox["mW", "2"]}], ",", "0", ",", "0", ",", "0"}], 
             "]"}]}]}], ")"}]}]}], ")"}]}]}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866705465641403*^9, 3.8667054658132143`*^9}, {
   3.8667055183683777`*^9, 3.866705661931354*^9}, {3.866705693525947*^9, 
   3.866705695187553*^9}, {3.866705798431123*^9, 3.866706059787718*^9}, {
   3.866706104313895*^9, 3.8667062405349293`*^9}, {3.866706417493565*^9, 
   3.866706430245687*^9}, {3.8667064689431047`*^9, 3.866706578652121*^9}, {
   3.8667066118434067`*^9, 3.8667069734502153`*^9}, {3.866707255828582*^9, 
   3.8667076176002502`*^9}, {3.866707795066785*^9, 3.866707932884151*^9}, {
   3.866708015331049*^9, 3.866708152361521*^9}, 3.866708751077188*^9, {
   3.869123686646036*^9, 3.86912387150434*^9}, 3.869124359290123*^9, 
   3.869124423402298*^9, 3.86912531316943*^9, {3.869126515524336*^9, 
   3.86912651712986*^9}, 3.869126566321991*^9, {3.876459512856675*^9, 
   3.876459591145465*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"89f62a4d-7b59-4c9d-bb10-de71eb885cec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Psi]", "4"], TraditionalForm]],ExpressionUUID->
  "38af3408-678d-4a34-9277-a001ee43c83a"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866627599898533*^9, 3.866627611858976*^9}, 
   3.8691265587587223`*^9},ExpressionUUID->"e3e485e2-d30d-4466-8f3e-\
7319c21d1aaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ImCHud4f", "[", "f_", "]"}], ":=", 
    RowBox[{"4", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"md", "[", "i", "]"}], 
          RowBox[{"mu", "[", "j", "]"}]}], 
         SuperscriptBox["v", "2"]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Im", "[", 
           RowBox[{"Cud1", "[", 
            RowBox[{"f", ",", "j", ",", "i", ",", "f"}], "]"}], "]"}], "+", 
          RowBox[{"cF3", " ", 
           RowBox[{"Im", "[", 
            RowBox[{"Cud8", "[", 
             RowBox[{"f", ",", "j", ",", "i", ",", "f"}], "]"}], "]"}]}]}], 
         ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"2", "\[CapitalLambda]"}], 
             RowBox[{
              RowBox[{"md", "[", "i", "]"}], "+", 
              RowBox[{"mu", "[", "j", "]"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"md", "[", "i", "]"}], "-", 
                 RowBox[{"mu", "[", "j", "]"}]}], ")"}], 
               RowBox[{"Sign", "[", 
                RowBox[{
                 RowBox[{"md", "[", "i", "]"}], "-", 
                 RowBox[{"mu", "[", "j", "]"}]}], "]"}]}]}]], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"Sign", "[", 
               RowBox[{
                RowBox[{"md", "[", "i", "]"}], "-", 
                RowBox[{"mu", "[", "j", "]"}]}], "]"}]}], "+", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"mu", "[", "j", "]"}], "2"], 
              SuperscriptBox["mW", "2"]]}], ")"}]}], "+", 
          RowBox[{"F", "[", 
           RowBox[{
            RowBox[{"2", 
             SuperscriptBox["mW", "2"]}], ",", 
            RowBox[{"md", "[", "i", "]"}], ",", 
            RowBox[{"mu", "[", "j", "]"}]}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.866708286131914*^9, 3.8667083101513147`*^9}, {
   3.866708379294413*^9, 3.866708680456129*^9}, 3.866708748743083*^9, 
   3.869126558759019*^9, {3.876459597170266*^9, 3.87645963979105*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"ab95f092-693f-4646-b118-60f8fadc2831"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Contributions from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Psi]", "2"], 
    SuperscriptBox["H", "3"], " "}], TraditionalForm]],ExpressionUUID->
  "1d4818bb-b03f-448b-81c5-fac7f1300e06"],
 " type operators"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.866098991165163*^9, 3.866099000743382*^9}, {
   3.866099250972373*^9, 3.866099288193626*^9}, 3.866110252163597*^9, 
   3.86662766821222*^9, {3.86662777745333*^9, 3.86662778003965*^9}, 
   3.869126551616584*^9},ExpressionUUID->"15f026a7-6f5b-448b-a304-\
d94ef0cae227"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"ImCHud2fH3", "[", "f_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"mu", "[", "f", "]"}], 
       RowBox[{
        SqrtBox["2"], "v"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"CdH", "[", 
        RowBox[{"f", ",", "f"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "2", "-", 
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "2"], 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              SuperscriptBox["mH", "2"], 
              SuperscriptBox["mW", "2"]], "+", 
             FractionBox[
              SuperscriptBox["mH", "4"], 
              RowBox[{"2", 
               SuperscriptBox["mW", "4"]}]]}], ")"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"2", 
             SuperscriptBox["\[Pi]", "2"]}], "3"], 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              SuperscriptBox["mW", "2"]], "+", 
             FractionBox[
              SuperscriptBox["mZ", "4"], 
              RowBox[{"2", 
               SuperscriptBox["mW", "4"]}]]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"3", 
             SuperscriptBox["mH", "2"]}], "-", 
            SuperscriptBox["mZ", "2"]}], 
           SuperscriptBox["mW", "2"]], "+", 
          RowBox[{"6", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             FractionBox[
              SuperscriptBox["mH", "2"], 
              SuperscriptBox["mW", "2"]]}], ")"}], 
           RowBox[{"Log", "[", 
            FractionBox["mH", "mW"], "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              SuperscriptBox["mW", "2"]]}], ")"}], 
           RowBox[{"Log", "[", 
            FractionBox["mZ", "mW"], "]"}]}]}], ")"}], "-", 
        RowBox[{"8", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", 
            FractionBox[
             SuperscriptBox["mH", "2"], 
             SuperscriptBox["mW", "2"]]}], "+", 
           FractionBox[
            SuperscriptBox["mH", "4"], 
            SuperscriptBox["mW", "4"]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mW", "2"]]}]}], "]"}], "+", 
           RowBox[{
            FractionBox["1", "2"], 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mW", "2"]], "]"}], "2"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             SuperscriptBox["mW", "2"]]}], "+", 
           FractionBox[
            SuperscriptBox["mZ", "4"], 
            SuperscriptBox["mW", "4"]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["mZ", "2"], 
               SuperscriptBox["mW", "2"]]}]}], "]"}], "+", 
           RowBox[{
            FractionBox["1", "2"], 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["mZ", "2"], 
               SuperscriptBox["mW", "2"]], "]"}], "2"]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"md", "[", "f", "]"}], 
       RowBox[{
        SqrtBox["2"], "v"}]], 
      RowBox[{"Im", "[", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"CuH", "[", 
         RowBox[{"f", ",", "f"}], "]"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "2", "-", 
          RowBox[{"2", 
           SuperscriptBox["\[Pi]", "2"], 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              SuperscriptBox["mH", "2"], 
              SuperscriptBox["mW", "2"]], "+", 
             FractionBox[
              SuperscriptBox["mH", "4"], 
              RowBox[{"2", 
               SuperscriptBox["mW", "4"]}]]}], ")"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"2", 
             SuperscriptBox["\[Pi]", "2"]}], "3"], 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              SuperscriptBox["mW", "2"]], "+", 
             FractionBox[
              SuperscriptBox["mZ", "4"], 
              RowBox[{"2", 
               SuperscriptBox["mW", "4"]}]]}], ")"}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"3", 
             SuperscriptBox["mH", "2"]}], "-", 
            SuperscriptBox["mZ", "2"]}], 
           SuperscriptBox["mW", "2"]], "+", 
          RowBox[{"6", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             FractionBox[
              SuperscriptBox["mH", "2"], 
              SuperscriptBox["mW", "2"]]}], ")"}], 
           RowBox[{"Log", "[", 
            FractionBox["mH", "mW"], "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             FractionBox[
              SuperscriptBox["mZ", "2"], 
              SuperscriptBox["mW", "2"]]}], ")"}], 
           RowBox[{"Log", "[", 
            FractionBox["mZ", "mW"], "]"}]}]}], ")"}], "-", 
        RowBox[{"8", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", 
            FractionBox[
             SuperscriptBox["mH", "2"], 
             SuperscriptBox["mW", "2"]]}], "+", 
           FractionBox[
            SuperscriptBox["mH", "4"], 
            SuperscriptBox["mW", "4"]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mW", "2"]]}]}], "]"}], "+", 
           RowBox[{
            FractionBox["1", "2"], 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["mH", "2"], 
               SuperscriptBox["mW", "2"]], "]"}], "2"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", 
            FractionBox[
             SuperscriptBox["mZ", "2"], 
             SuperscriptBox["mW", "2"]]}], "+", 
           FractionBox[
            SuperscriptBox["mZ", "4"], 
            SuperscriptBox["mW", "4"]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["mZ", "2"], 
               SuperscriptBox["mW", "2"]]}]}], "]"}], "+", 
           RowBox[{
            FractionBox["1", "2"], 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["mZ", "2"], 
               SuperscriptBox["mW", "2"]], "]"}], "2"]}]}], ")"}]}]}], 
       ")"}]}]}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8666546903642483`*^9, 3.86665473385826*^9}, {
   3.86665478259377*^9, 3.866654816594454*^9}, {3.866654871127693*^9, 
   3.866654978507494*^9}, {3.866655287211213*^9, 3.86665537715219*^9}, {
   3.866655409665807*^9, 3.866655427965311*^9}, {3.8666554613409357`*^9, 
   3.866655467992437*^9}, {3.86665549890001*^9, 3.866655508192514*^9}, {
   3.866689887979271*^9, 3.866689932349819*^9}, 3.869124461038553*^9, 
   3.869126551617017*^9, {3.8764596515966988`*^9, 3.876459711794627*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"e74a22fe-b662-407b-bb59-2f6431df71c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full contribution", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.869126537882017*^9, 
  3.86912654728369*^9}},ExpressionUUID->"52d56c54-4d09-4639-967d-\
4390692029a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ImCHud", "[", "f_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"4", "\[Pi]", " ", "\[CapitalLambda]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ImCHud2fH2D", "[", "f", "]"}], "+", 
      RowBox[{"ImCHuddip", "[", "f", "]"}], "+", 
      RowBox[{"ImCHud4f", "[", "f", "]"}], "+", 
      RowBox[{"ImCHud2fH3", "[", "f", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.869123900134054*^9, 3.869123904197221*^9}, {
  3.869124328122405*^9, 3.869124344177786*^9}, {3.869124432347837*^9, 
  3.869124458107996*^9}, {3.869126535623857*^9, 3.8691265472839823`*^9}, {
  3.876459716010972*^9, 3.876459731296961*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"54e0837d-221d-4185-a85a-8e730393cd9f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example : Electron EDM", "Section",
 CellChangeTimes->{{3.8764613497143908`*^9, 
  3.876461360424884*^9}},ExpressionUUID->"14f4e35e-e45f-454c-937d-\
8ce674956801"],

Cell["\<\
The full analytic expression for the electron EDM can straightforwardly be \
obtained as follows:\
\>", "Text",
 CellChangeTimes->{{3.8764613648784237`*^9, 
  3.876461416450049*^9}},ExpressionUUID->"cc729962-45a6-4f18-bb5f-\
7bfabac51d08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dl", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.87646139235331*^9, 3.876461400411277*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"03ea6f91-682e-463a-b360-c39f6e3dac67"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[CapitalLambda]", "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", "CWtil", " ", "e", " ", "me"}], 
      RowBox[{"2", " ", "sW"}]]}], "-", 
    RowBox[{"2", " ", "e", " ", "Ql", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m\[Mu]", " ", 
        RowBox[{"Im", "[", 
         RowBox[{"Cle", "[", 
          RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}], "]"}]}], "+", 
       RowBox[{"m\[Tau]", " ", 
        RowBox[{"Im", "[", 
         RowBox[{"Cle", "[", 
          RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{"CHBtil", " ", "e", " ", "me", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "Ql"}], "-", "Tl3"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["mZ", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Ql", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tl3"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["mH", "2"]}], "+", 
         SuperscriptBox["mZ", "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Ql"}], "-", 
          RowBox[{"4", " ", "Tl3"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"CHWtil", " ", "e", " ", "me", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "Tl3"}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["mZ", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Ql", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tl3"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["mH", "2"]}], "+", 
         SuperscriptBox["mZ", "2"]}]], "+", 
       RowBox[{"4", " ", "Tl3", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mH"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"16", " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"e", " ", "mc", " ", "Qu", " ", 
        RowBox[{"Im", "[", 
         RowBox[{"Clequ3", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mc"], "]"}]}], "+", 
       RowBox[{"e", " ", "mt", " ", "Qu", " ", 
        RowBox[{"Im", "[", 
         RowBox[{"Clequ3", "[", 
          RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mt"], "]"}]}], "+", 
       RowBox[{"e", " ", "mu", " ", "Qu", " ", 
        RowBox[{"Im", "[", 
         RowBox[{"Clequ3", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "mu"], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"CHWBtil", " ", "e", " ", "me", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["cW", "2"]}], "+", 
         RowBox[{"6", " ", "Ql", " ", 
          SuperscriptBox["sW", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["cW", "2"], "-", 
            SuperscriptBox["sW", "2"]}], ")"}], " ", "Tl3"}]}], 
        RowBox[{"2", " ", "cW", " ", "sW"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["mZ", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["cW", "2"], "-", 
           SuperscriptBox["sW", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "Ql", " ", 
            SuperscriptBox["sW", "2"]}], "-", "Tl3"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox["mH", "mZ"], "]"}]}], 
        RowBox[{"cW", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["mH", "2"]}], "+", 
           SuperscriptBox["mZ", "2"]}], ")"}], " ", "sW"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "Ql", " ", 
            SuperscriptBox["sW", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["cW", "2"], "-", 
              SuperscriptBox["sW", "2"]}], ")"}], " ", "Tl3"}]}], ")"}], " ", 
         
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mH"], "]"}]}], 
        RowBox[{"cW", " ", "sW"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "cW", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "sW"]}], ")"}]}], 
    "-", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"CeW", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "Ql"}], ")"}], " ", "v"}], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "sW"}]], "-", 
       FractionBox[
        RowBox[{
         SqrtBox["2"], " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "Ql"}]}], ")"}], " ", "v", " ", 
         RowBox[{"Log", "[", 
          FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "sW"]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "sW"}], " ", 
        RowBox[{"CeB", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", "cW", " ", "Tl3", " ", 
        RowBox[{"CeW", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SqrtBox["2"], " ", 
         SuperscriptBox["e", "2"], " ", "Ql", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "Ql", " ", 
            SuperscriptBox["sW", "2"]}], "+", "Tl3"}], ")"}], " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"Log", "[", 
            FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], ")"}]}], 
        RowBox[{"cW", " ", "sW"}]], "+", 
       FractionBox[
        RowBox[{"v", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "cW", " ", 
              SuperscriptBox["e", "2"]}], 
             RowBox[{"3", " ", "sW"}]]}], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["e", "2"], " ", "Nc", " ", "Qu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "Qu", " ", 
                SuperscriptBox["sW", "2"]}], "+", "Tu3"}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox["\[CapitalLambda]", "mt"], "]"}]}], 
            RowBox[{"3", " ", "cW", " ", "sW"}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["cW", "2"]}]}], ")"}], " ", 
             SuperscriptBox["e", "2"], " ", 
             RowBox[{"Log", "[", 
              FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], 
            RowBox[{"6", " ", "cW", " ", "sW"}]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["e", "2"], " ", "Nc", " ", "Qd", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "Qd", " ", 
                SuperscriptBox["sW", "2"]}], "+", "Td3"}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], 
            RowBox[{"cW", " ", "sW"}]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["e", "2"], " ", "Ql", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "Ql", " ", 
                SuperscriptBox["sW", "2"]}], "+", "Tl3"}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], 
            RowBox[{"cW", " ", "sW"}]], "+", 
           FractionBox[
            RowBox[{"8", " ", 
             SuperscriptBox["e", "2"], " ", "Nc", " ", "Qu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "Qu", " ", 
                SuperscriptBox["sW", "2"]}], "+", "Tu3"}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], 
            RowBox[{"3", " ", "cW", " ", "sW"}]]}], ")"}]}], 
        SqrtBox["2"]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"cW", " ", 
        RowBox[{"CeB", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", "sW", " ", "Tl3", " ", 
        RowBox[{"CeW", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "v"}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["Ql", "2"], " ", "v"}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["Ql", "2"], " ", "v", " ", 
        RowBox[{"Log", "[", 
         FractionBox["\[CapitalLambda]", "me"], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["e", "2"]}], 
               SuperscriptBox["sW", "2"]]}], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["e", "2"]}], 
              RowBox[{
               SuperscriptBox["cW", "2"], " ", 
               SuperscriptBox["sW", "2"]}]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["mt", "2"], " ", "Nc"}], 
              SuperscriptBox["v", "2"]], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["mt", "2"], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["mH", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mt", "2"]}]}], 
                 SuperscriptBox["mH", "2"]]], " ", "Nc", " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{"mH", " ", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mH", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mt", "2"]}]}], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mH", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mt", "2"]}]}], ")"}], "2"]]]}], "]"}]}], 
              SuperscriptBox["v", "2"]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["e", "2"], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["mH", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mW", "2"]}]}], 
                 SuperscriptBox["mH", "2"]]], " ", 
               RowBox[{"(", 
                RowBox[{"\[Pi]", "+", 
                 RowBox[{"ArcTan", "[", 
                  RowBox[{"mH", " ", 
                   SqrtBox[
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mH", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mW", "2"]}]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mH", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mW", "2"]}]}], ")"}], "2"]]]}], "]"}]}], 
                ")"}]}], 
              SuperscriptBox["sW", "2"]], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["e", "2"], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["mH", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["mZ", "2"]}]}], 
                 SuperscriptBox["mH", "2"]]], " ", 
               RowBox[{"ArcTan", "[", 
                RowBox[{"mH", " ", 
                 SqrtBox[
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mH", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["mZ", "2"]}]}], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["mH", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mZ", "2"]}]}], ")"}], "2"]]]}], "]"}]}], 
              RowBox[{
               SuperscriptBox["cW", "2"], " ", 
               SuperscriptBox["sW", "2"]}]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["mt", "2"], " ", "Nc", " ", 
               RowBox[{"Log", "[", 
                FractionBox["\[CapitalLambda]", "mt"], "]"}]}], 
              SuperscriptBox["v", "2"]], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["e", "2"], " ", 
               RowBox[{"Log", "[", 
                FractionBox["\[CapitalLambda]", "mW"], "]"}]}], 
              SuperscriptBox["sW", "2"]], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["e", "2"], " ", 
               RowBox[{"Log", "[", 
                FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], 
              RowBox[{
               SuperscriptBox["cW", "2"], " ", 
               SuperscriptBox["sW", "2"]}]]}], ")"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["Ql", "2"]}], "-", 
             FractionBox[
              SuperscriptBox["e", "2"], 
              RowBox[{"4", " ", 
               SuperscriptBox["sW", "2"]}]], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["e", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["Ql", "2"], " ", 
                  SuperscriptBox["sW", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "Ql"}], " ", 
                    SuperscriptBox["sW", "2"]}], "+", "Tl3"}], ")"}], "2"]}], 
                ")"}]}], 
              RowBox[{"2", " ", 
               SuperscriptBox["cW", "2"], " ", 
               SuperscriptBox["sW", "2"]}]], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["Ql", "2"], " ", 
              RowBox[{"Log", "[", 
               FractionBox["\[CapitalLambda]", "me"], "]"}]}], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["e", "2"], " ", 
               RowBox[{"Log", "[", 
                FractionBox["\[CapitalLambda]", "mW"], "]"}]}], 
              RowBox[{"2", " ", 
               SuperscriptBox["sW", "2"]}]], "+", 
             FractionBox[
              RowBox[{
               SuperscriptBox["e", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["Ql", "2"], " ", 
                  SuperscriptBox["sW", "4"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "Ql"}], " ", 
                    SuperscriptBox["sW", "2"]}], "+", "Tl3"}], ")"}], "2"]}], 
                ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox["\[CapitalLambda]", "mZ"], "]"}]}], 
              RowBox[{
               SuperscriptBox["cW", "2"], " ", 
               SuperscriptBox["sW", "2"]}]]}], ")"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", "v", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["e", "2"]}], "3"]}], "+", 
             RowBox[{
              FractionBox["8", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "Nc", " ", 
              SuperscriptBox["Qd", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Log", "[", 
                 FractionBox["\[CapitalLambda]", "mb"], "]"}], "+", 
                RowBox[{"Log", "[", 
                 FractionBox["\[CapitalLambda]", "md"], "]"}], "+", 
                RowBox[{"Log", "[", 
                 FractionBox["\[CapitalLambda]", "ms"], "]"}]}], ")"}]}], "+", 
             RowBox[{
              FractionBox["8", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "Nc", " ", 
              SuperscriptBox["Qu", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Log", "[", 
                 FractionBox["\[CapitalLambda]", "mc"], "]"}], "+", 
                RowBox[{"Log", "[", 
                 FractionBox["\[CapitalLambda]", "mt"], "]"}], "+", 
                RowBox[{"Log", "[", 
                 FractionBox["\[CapitalLambda]", "mu"], "]"}]}], ")"}]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["e", "2"], " ", 
              RowBox[{"Log", "[", 
               FractionBox["\[CapitalLambda]", "mW"], "]"}]}], "+", 
             RowBox[{
              FractionBox["8", "3"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["Ql", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Log", "[", 
                 FractionBox["\[CapitalLambda]", "me"], "]"}], "+", 
                RowBox[{"Log", "[", 
                 FractionBox["\[CapitalLambda]", "m\[Mu]"], "]"}], "+", 
                RowBox[{"Log", "[", 
                 FractionBox["\[CapitalLambda]", "m\[Tau]"], "]"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{3.876461400801961*^9},
 CellLabel->
  "Out[292]=",ExpressionUUID->"7debaf8a-b85b-4885-8dae-c0653a605f2d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1384.5, 762.},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"14bb3601-2f00-488e-9b10-da1de98a1c24"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 428, 11, 74, "Title",ExpressionUUID->"67933d39-05a2-46c4-8545-01d4fc1d45a3"],
Cell[1011, 35, 750, 12, 27, "Text",ExpressionUUID->"e9109d82-b9cf-4fc0-a79b-f5fe2b1898e5"],
Cell[CellGroupData[{
Cell[1786, 51, 156, 3, 50, "Section",ExpressionUUID->"5f3bd1cb-1c03-4da1-beca-f4168460e7c5"],
Cell[1945, 56, 3748, 105, 166, "Input",ExpressionUUID->"8bd94c9f-66ca-4049-92b9-07461207ac66"],
Cell[5696, 163, 2955, 93, 90, "Input",ExpressionUUID->"95c1f036-1a5d-4b3a-91b5-db6e937a727a"],
Cell[8654, 258, 640, 13, 22, "Input",ExpressionUUID->"463868e3-4a04-49dd-a18a-12b02235f77c"]
}, Closed]],
Cell[CellGroupData[{
Cell[9331, 276, 229, 4, 40, "Section",ExpressionUUID->"7b797c01-cae1-472a-95aa-d87fefcad170"],
Cell[CellGroupData[{
Cell[9585, 284, 243, 4, 27, "Text",ExpressionUUID->"cd0fb4ff-4624-4b12-a68d-8186bc9c1106",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[9831, 290, 12229, 366, 290, "Input",ExpressionUUID->"9e9762eb-965c-4119-ab2d-555a90138a1a",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[22097, 661, 514, 13, 27, "Text",ExpressionUUID->"5945dcfe-febd-47d3-970a-10a23bdb4342",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[22614, 676, 4309, 115, 96, "Input",ExpressionUUID->"0d0211dd-f9e8-4ffe-bd3d-4aa7e550635f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[26960, 796, 582, 15, 27, "Text",ExpressionUUID->"7a6d8d87-6da5-4e63-8b7a-22b502fec06f",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[27545, 813, 5352, 135, 95, "Input",ExpressionUUID->"d74c32b3-c198-43ca-bf3d-4dd743c88eb7",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[32934, 953, 459, 12, 27, "Text",ExpressionUUID->"b1c0558e-d750-4d1d-8c41-e24e98bbf473",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[33396, 967, 739, 19, 36, "Input",ExpressionUUID->"5794c699-07a0-4cee-a2a3-04b5dff3bddb",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[34172, 991, 540, 13, 27, "Text",ExpressionUUID->"a69ce959-8aee-492b-a651-c83a15c76d3c",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[34715, 1006, 3135, 81, 70, "Input",ExpressionUUID->"c84261fe-3ff0-412b-86f4-d86904478534",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[37887, 1092, 241, 4, 27, "Text",ExpressionUUID->"07a28c88-d609-4fc8-853f-d09dbd645f05",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[38131, 1098, 789, 20, 39, "Input",ExpressionUUID->"1eed0bda-765d-486f-9f26-e334ba3d544b",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[38969, 1124, 230, 4, 40, "Section",ExpressionUUID->"5485a15d-8539-4291-a6b8-2ab1da92a769"],
Cell[CellGroupData[{
Cell[39224, 1132, 218, 4, 27, "Text",ExpressionUUID->"d0bf4a89-beab-4597-ae45-0175c0cee9fa",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[39445, 1138, 9231, 277, 213, "Input",ExpressionUUID->"6fa47adc-d52a-4e58-a05d-ee7186014a2f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[48713, 1420, 259, 4, 35, "Subsubsection",ExpressionUUID->"906fd53d-4059-494c-8cca-14cee75a2145"],
Cell[CellGroupData[{
Cell[48997, 1428, 514, 13, 27, "Text",ExpressionUUID->"43f406c7-33bd-46ed-baef-900560559e23",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[49514, 1443, 5437, 136, 93, "Input",ExpressionUUID->"cf138c6c-531e-4f0b-8ce1-e12c0a87d47e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[54954, 1581, 3789, 115, 93, "Input",ExpressionUUID->"3d715e6d-b42e-47ea-9816-f6b07bccfc3a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[58780, 1701, 579, 15, 27, "Text",ExpressionUUID->"769128f1-6027-45d9-bf3e-be096c6ddbb1",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[59362, 1718, 5628, 139, 95, "Input",ExpressionUUID->"ddd78e42-0d40-413f-92c0-aadca3881dbb",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[64993, 1859, 3956, 117, 95, "Input",ExpressionUUID->"4a56dc57-f2a0-4704-ad36-1ca0fe0f5c23",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[68986, 1981, 481, 12, 27, "Text",ExpressionUUID->"b177d63e-733f-48b6-a882-3232ea7fb079",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[69470, 1995, 933, 21, 36, "Input",ExpressionUUID->"444a3f5f-2ba7-465a-a96d-fbf75f1a3eff",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[70406, 2018, 717, 20, 36, "Input",ExpressionUUID->"9e944a66-3841-4a7f-977b-afa23bcd85a7",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[71160, 2043, 486, 11, 27, "Text",ExpressionUUID->"28c9b2e7-5c17-40f9-920b-10e6053c95c3",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[71649, 2056, 5830, 147, 116, "Input",ExpressionUUID->"a6670f1e-a306-47a8-962d-1c6be746340c",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[77482, 2205, 4708, 127, 87, "Input",ExpressionUUID->"f8492f92-98f7-40c0-9cf2-574762e2a3d4",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[82227, 2337, 473, 13, 27, "Text",ExpressionUUID->"c0a3aaa1-a101-4a87-81aa-9cc4d5d7ade4",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[82703, 2352, 1022, 27, 39, "Input",ExpressionUUID->"342441f6-004c-4609-b53c-8222852a0d95",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[83728, 2381, 2930, 84, 44, "Input",ExpressionUUID->"8b57c2c3-79ec-4d8b-83c5-c798e2ce741c",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[86695, 2470, 238, 4, 27, "Text",ExpressionUUID->"278de4d7-cc5e-40b5-a958-4e1cf338a312",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}],
Cell[86936, 2476, 987, 23, 39, "Input",ExpressionUUID->"47787820-b939-4f68-8e99-d8830c0dec1a",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}],
Cell[87926, 2501, 987, 23, 39, "Input",ExpressionUUID->"518b4a19-72b0-4547-a58a-0ee0ee03f2cc",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88962, 2530, 263, 4, 35, "Subsubsection",ExpressionUUID->"7bf7c3b4-1bd8-4f3f-9bbf-91ee8391b246"],
Cell[CellGroupData[{
Cell[89250, 2538, 513, 13, 27, "Text",ExpressionUUID->"6f7b0229-150a-473e-8a24-eb3fd086e141",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[89766, 2553, 3640, 105, 76, "Input",ExpressionUUID->"2b898dcf-3544-4f3e-ab64-6abb43ddf685",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[93409, 2660, 3638, 105, 76, "Input",ExpressionUUID->"2f6303bf-5b70-46f6-aa1a-b22e7d098644",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[97084, 2770, 580, 15, 27, "Text",ExpressionUUID->"c117415e-1c0d-4b13-8a31-8acd259d3b42",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[97667, 2787, 2464, 46, 35, "Input",ExpressionUUID->"d386eef7-5cb3-4ff2-950c-b6dbb10cc7de",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[100134, 2835, 2514, 46, 35, "Input",ExpressionUUID->"820a96b7-be06-4333-a911-6babf8bfc2a2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[102685, 2886, 459, 12, 27, "Text",ExpressionUUID->"88da10bc-6e8b-496a-b78f-f8618eb24b49",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[103147, 2900, 1049, 27, 37, "Input",ExpressionUUID->"ba529cd5-f340-4055-be10-947690189848",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[104199, 2929, 978, 26, 37, "Input",ExpressionUUID->"82b495dc-5ff9-4537-90bb-60a03d1bcfc0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[105214, 2960, 492, 12, 27, "Text",ExpressionUUID->"9ac47dd4-b2d3-4860-b517-2beb2036a4b0",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[105709, 2974, 5542, 141, 88, "Input",ExpressionUUID->"ed9474e5-89da-4f99-9db3-7c7dfff237dd",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[111254, 3117, 5420, 139, 88, "Input",ExpressionUUID->"678e34c3-cac0-43ae-95f1-69d72acab57b",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[116711, 3261, 473, 13, 27, "Text",ExpressionUUID->"3a37fb2f-3836-44dc-9eee-ca3a3a62253f",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[117187, 3276, 532, 10, 22, "Input",ExpressionUUID->"7c38ccc7-4a45-4a4c-9802-6d5211f3cdc6",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[117722, 3288, 2254, 64, 44, "Input",ExpressionUUID->"10100a43-3432-4e4a-970c-bbdf7351f659",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[120013, 3357, 241, 4, 27, "Text",ExpressionUUID->"f8ee0d80-3cc3-45af-a57b-476ce46a6631",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}],
Cell[120257, 3363, 838, 21, 39, "Input",ExpressionUUID->"72365aff-f82e-44ec-82db-67075056b674",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}],
Cell[121098, 3386, 842, 21, 39, "Input",ExpressionUUID->"bd892691-c69c-4803-845e-14dc8771d74e",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[122001, 3414, 180, 3, 40, "Section",ExpressionUUID->"4bac75d9-13f6-4263-affe-f1d950e2c452"],
Cell[CellGroupData[{
Cell[122206, 3421, 407, 11, 27, "Text",ExpressionUUID->"79ad899b-61c0-4df1-837a-2da625814ac9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[122616, 3434, 1202, 34, 38, "Input",ExpressionUUID->"23375234-9a24-4b3e-aad1-9c00fa0711dc",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[123855, 3473, 492, 13, 27, "Text",ExpressionUUID->"f8262476-0d36-49f7-bb99-233a9bbc4287",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[124350, 3488, 1390, 40, 41, "Input",ExpressionUUID->"3d314f39-82be-48f8-8e61-b17bb5c0a7da",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[125777, 3533, 214, 4, 27, "Text",ExpressionUUID->"33861919-111e-4968-a81d-72b7b82c7d5f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[125994, 3539, 613, 15, 39, "Input",ExpressionUUID->"9e1fea90-540b-4b6e-bc9c-462cfbf0c766",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[126656, 3560, 564, 15, 40, "Section",ExpressionUUID->"fcf516b0-ed9d-40d6-a4d1-094cecb40f80"],
Cell[CellGroupData[{
Cell[127245, 3579, 413, 11, 27, "Text",ExpressionUUID->"f7e9c06c-4537-4853-a284-194da521a964",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[127661, 3592, 9966, 290, 234, "Input",ExpressionUUID->"650e4ab7-d981-4cc5-86ad-71c818428e55",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[137630, 3884, 9397, 280, 169, "Input",ExpressionUUID->"b4523c12-0d76-4d81-9c71-61a3048ecda6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[147064, 4169, 539, 14, 27, "Text",ExpressionUUID->"2a9e223b-6cc4-4cc4-994c-dda796dc2cc7",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[147606, 4185, 15794, 470, 350, "Input",ExpressionUUID->"ee8c8812-fcca-40fa-9fce-7d94c05137b9",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[163403, 4657, 11472, 339, 243, "Input",ExpressionUUID->"8042539b-4553-40c3-af27-11fe949e1b78",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[174912, 5001, 215, 4, 27, "Text",ExpressionUUID->"04529252-efce-499f-b4ae-0ae6542c77c8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[175130, 5007, 762, 19, 39, "Input",ExpressionUUID->"8d5de571-c77f-40c9-8c3e-6f9849ea2463",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[175895, 5028, 736, 19, 39, "Input",ExpressionUUID->"7956e5bb-f53f-4b07-9235-1a801b83c7f0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[176680, 5053, 665, 16, 40, "Section",ExpressionUUID->"dfa34521-e81b-4a52-971a-1a29fe7be71e"],
Cell[CellGroupData[{
Cell[177370, 5073, 414, 11, 27, "Text",ExpressionUUID->"7e0e12cb-c1df-4bab-b638-3ac20e7079d6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[177787, 5086, 8438, 245, 181, "Input",ExpressionUUID->"6fcaca63-e2fd-4ac0-95bb-d8b37e0149db",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[186228, 5333, 8758, 245, 163, "Input",ExpressionUUID->"966e231d-c157-4dfc-8b71-80520a0619ab",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[195023, 5583, 541, 14, 27, "Text",ExpressionUUID->"2002f6b1-07c3-4686-b92a-3c90b3be82f6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[195567, 5599, 14725, 440, 279, "Input",ExpressionUUID->"75db740e-79f0-468d-aed4-80a94e7cc829",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[210295, 6041, 6973, 207, 169, "Input",ExpressionUUID->"43c0d551-8c79-44de-9e47-c76664391ce4",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[217305, 6253, 215, 4, 27, "Text",ExpressionUUID->"e3af7ea9-ff2d-4928-971e-4cc3680e0e59",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[217523, 6259, 718, 18, 39, "Input",ExpressionUUID->"56358b9b-1c1d-4836-ad55-4c0efa77e5e4",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[218244, 6279, 715, 18, 39, "Input",ExpressionUUID->"bfd26627-443a-4ae1-ae63-2ce823104aab",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[219008, 6303, 508, 12, 40, "Section",ExpressionUUID->"0ec93816-4607-462c-835d-cf4f9f21ce9e"],
Cell[CellGroupData[{
Cell[219541, 6319, 589, 15, 27, "Text",ExpressionUUID->"67e6e2dc-0617-4ad2-9912-c22c9251c404",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[220133, 6336, 12779, 364, 216, "Input",ExpressionUUID->"521cc2af-0c1b-4764-9c08-185cefff8672",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[232949, 6705, 539, 14, 27, "Text",ExpressionUUID->"24a05eaf-d55a-4240-ad6a-9033fefd0fa1",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[233491, 6721, 40778, 1165, 643, "Input",ExpressionUUID->"89f62a4d-7b59-4c9d-bb10-de71eb885cec",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[274306, 7891, 414, 11, 27, "Text",ExpressionUUID->"e3e485e2-d30d-4466-8f3e-7319c21d1aaf",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[274723, 7904, 2764, 75, 57, "Input",ExpressionUUID->"ab95f092-693f-4646-b118-60f8fadc2831",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[277524, 7984, 604, 15, 27, "Text",ExpressionUUID->"15f026a7-6f5b-448b-a304-d94ef0cae227",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[278131, 8001, 8606, 248, 185, "Input",ExpressionUUID->"e74a22fe-b662-407b-bb59-2f6431df71c0",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[286774, 8254, 213, 4, 27, "Text",ExpressionUUID->"52d56c54-4d09-4639-967d-4390692029a8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[286990, 8260, 883, 21, 39, "Input",ExpressionUUID->"54e0837d-221d-4185-a85a-8e730393cd9f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[287922, 8287, 169, 3, 40, "Section",ExpressionUUID->"14f4e35e-e45f-454c-937d-8ce674956801"],
Cell[288094, 8292, 249, 6, 27, "Text",ExpressionUUID->"cc729962-45a6-4f18-bb5f-7bfabac51d08"],
Cell[CellGroupData[{
Cell[288368, 8302, 203, 4, 22, "Input",ExpressionUUID->"03ea6f91-682e-463a-b360-c39f6e3dac67"],
Cell[288574, 8308, 19954, 531, 546, "Output",ExpressionUUID->"7debaf8a-b85b-4885-8dae-c0653a605f2d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


